Transverse Parton Distribution and Fragmentation Functions at NNLO: the Gluon Case

We calculate in this paper the perturbative gluon transverse momentum dependent parton distribution functions (TMDPDFs) and fragmentation functions (TMDFFs) using the exponential regulator for rapidity divergences. We obtain results for both unpolarized and linearly polarized distributions through next-to-next-to leading order in strong coupling constant, and through ${\cal O}(\epsilon^2)$ in dimensional regulator (finding discrepancy for the linearly polarized gluon TMDPDFs with a previous result in the literature). We find a nontrivial momentum conservation sum rule for the linearly polarized component for both TMDPDFs and TMDFFs in the ${\cal N}=1$ super-Yang-Mills theory. The TMDFFs are used to calculate the two-loop gluon jet function for the energy-energy correlator in Higgs gluonic decay in the back-to-back limit.

==> ancillary_file/TMDFFMatchingGluon.m <==
(* ::Package:: *)

C1gg0 = delta[1 - z]
 
C1gg1 = (-8*CA*(1 - z + z^2)^2*H[0, z])/((-1 + z)*z) + 
     CA*Lp*(8 - 4/z - 4*z + 4*z^2 - 2*LQ*delta[1 - z] - 4*PlusD[0, 1 - z])
 
C1gg2 = CF*Nf*TF*(Lp^2*((4*(3 + 4/z - 3*z - 4*z^2))/3 + 8*(1 + z)*H[0, z]) + 
       Lp*((16*(18 - 13/z - 27*z + 22*z^2))/9 + (-24 - 64/(3*z) - 8*z)*
          H[0, z] - 48*(1 + z)*H[0, 0, z])) + 
     CF*Nf*TF*((8*(-1 + z)*(139 + 409*z + 301*z^2))/(27*z) - 
       (8*(-6 + 135*z + 81*z^2 + 82*z^3)*H[0, z])/(9*z) + 
       (4*(16 + 21*z + 15*z^2 + 16*z^3)*H[0, 0, z])/(3*z) + 
       88*(1 + z)*H[0, 0, 0, z]) + CA*Nf*TF*
      ((4*(46 - 91*z + 90*z^2 - 71*z^3 + 46*z^4)*H[0, z])/(9*(-1 + z)*z) - 
       (4*H[1, z])/3 + (8*(4 - 3*z + 12*z^2 - 13*z^3 + 4*z^4)*H[0, 0, z])/
        (3*(-1 + z)*z) - (4*(-139 + 166*z - 110*z^2 + 121*z^3 - 
          56*z*PlusD[0, 1 - z]))/(27*z)) + 
     CA*Nf*TF*((112*LQ*delta[1 - z])/27 + 
       (4*Lp^2*(LQ*z*delta[1 - z] + 2*(1 - 2*z + z^2 - z^3 + 
            z*PlusD[0, 1 - z])))/(3*z) + Lp*((16*(1 + z)*H[0, z])/3 + 
         (8*(23 - 29*z + 19*z^2 - 23*z^3 + 5*LQ*z*delta[1 - z] + 
            10*z*PlusD[0, 1 - z]))/(9*z))) + 
     CA^2*((4*Pi^2*(-1 + z)*(11 - z + 11*z^2))/(9*z) + 
       ((-536 - 1123*z + 726*z^2 - 407*z^3 + 1072*z^4)*H[0, z])/
        (9*(-1 + z)*z) + (2*H[1, z])/3 - 
       (2*(-220 + 279*z - 144*z^2 + 129*z^3)*H[0, 0, z])/(3*(-1 + z)*z) + 
       (8*(-1 + z)*(11 - z + 11*z^2)*H[1, 0, z])/(3*z) + 
       (16*(7 - 6*z + 7*z^2 + 6*z^3 - 7*z^4 + 6*z^5)*H[2, 0, z])/
        ((-1 + z)*z*(1 + z)) + (8*(20 + 11*z + 42*z^2 - 11*z^3 - 42*z^4 + 
          11*z^5)*H[0, 0, 0, z])/((-1 + z)*z*(1 + z)) - 
       (4*(-817 + 10*z - 248*z^2 + 862*z^3 + 202*z*PlusD[0, 1 - z]))/(27*z) + 
       ((1 + z + z^2)^2*(16*H[-2, 0, z] + 16*H[-1, -1, 0, z] + 
          24*H[-1, 0, 0, z] + 8*H[-1, z]*zeta[2]))/(z*(1 + z)) + 
       ((1 - z + z^2)^2*(48*H[3, z] + 8*H[1, 2, z] + 8*H[2, 1, z] + 
          56*H[1, 0, 0, z] + 8*H[1, 1, 0, z] + 32*H[0, z]*zeta[2]))/
        ((-1 + z)*z) + (4*(22 - 9*z + 29*z^2 + 16*z^3 - 22*z^4 + 16*z^5 - 
          7*z*PlusD[0, 1 - z] + 7*z^3*PlusD[0, 1 - z])*zeta[3])/
        ((-1 + z)*z*(1 + z))) + 
     CA^2*(Lp*((4*(-88 + 135*z - 108*z^2 + 105*z^3 - 44*z^4 + 
            12*LQ*(1 - z + z^2)^2)*H[0, z])/(3*(-1 + z)*z) - 
         (48*(1 - z + z^2)^2*H[2, z])/((-1 + z)*z) - 
         (16*(1 + z + z^2)^2*H[-1, 0, z])/(z*(1 + z)) - 
         (16*(4 + 3*z + 10*z^2 - 3*z^3 - 10*z^4 + 3*z^5)*H[0, 0, z])/
          (z*(-1 + z^2)) - (48*(1 - z + z^2)^2*H[1, 0, z])/((-1 + z)*z) + 
         (2*(25 - 18*Pi^2 + 134*z - 24*Pi^2*z + 109*z^2 - 12*Pi^2*z^2 - 
            12*Pi^2*z^3 + LQ*(-67 + 3*Pi^2)*(1 + z)*delta[1 - z] + 
            2*(-67 + 3*Pi^2)*(1 + z)*PlusD[0, 1 - z]))/(9*(1 + z))) + 
       Lp^2*((8*(1 + 3*z^2 - 4*z^3 + z^4)*H[0, z])/((-1 + z)*z) + 
         (16*(-1 + 2*z - z^2 + z^3)*H[1, z])/z + 
         ((-11*LQ + 6*LQ^2 - 4*Pi^2)*delta[1 - z] + 
           (2*(-55 + 12*LQ + 58*z - 24*LQ*z - 47*z^2 + 12*LQ*z^2 + 55*z^3 - 
              12*LQ*z^3 + (-11 + 12*LQ)*z*PlusD[0, 1 - z] + 24*z*PlusD[1, 
                1 - z]))/z)/3) + (2*LQ*delta[1 - z]*(-202 + 189*zeta[3]))/27)
 
C2gg0 = 0
 
C2gg1 = -4*CA*(-1 + z)*z
 
C2gg2 = (16*CA*Lp*Nf*TF*(-1 + z)*z)/3 + CF*Lp*Nf*TF*
      ((16*(1 - 3*z + 2*z^3))/(3*z) - 16*z*H[0, z]) + 
     CA*Nf*TF*((8*(-1 - 3*z - 16*z^2 + 17*z^3))/(9*z) - (16*z*H[0, z])/3) + 
     CA^2*Lp*((4*(-1 + z)*(2 - 4*z + (-45 + 6*LQ)*z^2))/(3*z) + 
       32*z*H[0, z] - 16*(-1 + z)*z*H[1, z]) + 
     CF*Nf*TF*((-16*(-1 + z)*(1 + 10*z + 28*z^2))/(9*z) + 
       (16*(-2 + 6*z + 9*z^2)*H[0, z])/(3*z) + 48*z*H[0, 0, z]) + 
     CA^2*((4*(-1 - 15*z - 80*z^2 + 99*z^3))/(9*z) + 
       (4*(4 - 12*z - 67*z^2 + 12*z^3)*H[0, z])/(3*z) + 
       16*(-6 + z)*z*H[0, 0, z] + (-1 + z)*z*(16*H[2, z] + 32*H[1, 0, z] + 
         16*zeta[2]))
 
C1qg0 = 0
 
C1qg1 = -2*Lp*TF*(1 - 2*z + 2*z^2) + 4*TF*(-((-1 + z)*z) + 
       (1 - 2*z + 2*z^2)*H[0, z])
 
C1qg2 = Nf*TF^2*((8*Lp^2*(1 - 2*z + 2*z^2))/3 + 
       Lp*((80*(1 - 2*z + 2*z^2))/9 - (16*(1 - 2*z + 2*z^2)*H[0, z])/3 - 
         (16*(1 - 2*z + 2*z^2)*H[1, z])/3)) + 
     CA*TF*(Lp^2*((2*(4 + (-8 + 6*LQ)*z + (46 - 12*LQ)*z^2 + 
            (-53 + 12*LQ)*z^3))/(3*z) + (4 + 16*z)*H[0, z] + 
         (-4 + 8*z - 8*z^2)*H[1, z]) + 
       Lp*((4*(-6 + (-4 + 6*Pi^2)*z + (107 - 18*LQ - 6*Pi^2)*z^2 + 
            (-173 + 18*LQ + 12*Pi^2)*z^3))/(9*z) - 
         (8*(4 + (-7 + 3*LQ)*z + (23 - 6*LQ)*z^2 + (-33 + 6*LQ)*z^3)*H[0, z])/
          (3*z) + (4*(11 - 10*z + 10*z^2)*H[1, z])/3 + 16*(1 - 2*z + 2*z^2)*
          H[2, z] + 8*(1 + 2*z + 2*z^2)*H[-1, 0, z] - 
         8*(3 + 14*z)*H[0, 0, z] - 8*(1 - 2*z + 2*z^2)*H[1, 1, z])) + 
     CF*TF*(Lp^2*(-1 + 4*z + (-2 + 4*z - 8*z^2)*H[0, z] + 
         (-4 + 8*z - 8*z^2)*H[1, z]) + 
       Lp*((Pi^2*(-4 + 8*z - 8*z^2) + 6*(8 - 9*z + 10*z^2))/3 + 
         (6 + 8*z - 24*z^2)*H[0, z] - 12*(1 - 2*z + 2*z^2)*H[1, z] + 
         8*(1 - 2*z + 2*z^2)*H[2, z] + 12*(1 - 2*z + 4*z^2)*H[0, 0, z] + 
         24*(1 - 2*z + 2*z^2)*H[1, 0, z] + 8*(1 - 2*z + 2*z^2)*H[1, 1, z])) + 
     Nf*TF^2*((32*(7 - 17*z + 17*z^2))/27 - (8*(5 - 8*z + 8*z^2)*H[0, z])/3 - 
       (8*(5 - 16*z + 16*z^2)*H[1, z])/9 + 8*(1 - 2*z + 2*z^2)*
        (H[2, z] + H[0, 0, z]/3 + H[1, 0, z] + H[1, 1, z]/3 - zeta[2])) + 
     CF*TF*(63 - 101*z + 56*z^2 + (Pi^2*(-9 + 14*z - 14*z^2))/3 + 
       (-8 + 73*z - 76*z^2)*H[0, z] - 4*(4 - 9*z + 9*z^2)*H[1, z] + 
       2*(9 - 14*z + 14*z^2)*H[2, z] + (-7 - 52*z + 68*z^2)*H[0, 0, z] + 
       6*(3 - 10*z + 10*z^2)*H[1, 0, z] + 2*(3 - 10*z + 10*z^2)*H[1, 1, z] - 
       22*(1 - 2*z + 4*z^2)*H[0, 0, 0, z] + 8*(1 - 2*z + 2*z^2)*
        (-H[3, z]/2 - (3*H[1, 2, z])/2 - (9*H[2, 0, z])/2 - 
         (3*H[2, 1, z])/2 - (9*H[1, 0, 0, z])/2 - (3*H[1, 1, 0, z])/2 - 
         H[1, 1, 1, z]/2 + (H[0, z]*zeta[2])/2 + (3*H[1, z]*zeta[2])/2 - 
         4*zeta[3])) + CA*TF*((Pi^2*(8 + 21*z - 54*z^2 + 70*z^3))/(9*z) + 
       (2*(-148 - 1223*z + 139*z^2 + 774*z^3))/(27*z) + 
       (2*(24 - 165*z - 699*z^2 + 38*z^3)*H[0, z])/(9*z) + 
       (4*(38 - 91*z + 91*z^2)*H[1, z])/9 - 2*(11 - 14*z + 14*z^2)*H[2, z] + 
       8*z*(1 + z)*H[-1, 0, z] - (4*(-16 + 22*z - 35*z^2 + 59*z^3)*
         H[0, 0, z])/(3*z) - (2*(-8 + 45*z - 90*z^2 + 86*z^3)*H[1, 0, z])/
        (3*z) - (2*(11 - 34*z + 34*z^2)*H[1, 1, z])/3 - 
       4*(3 - 10*z + 6*z^2)*H[2, 0, z] + 4*(11 + 62*z)*H[0, 0, 0, z] + 
       8*(1 + 2*z + 2*z^2)*(-H[-2, 0, z] - H[-1, -1, 0, z] - 
         (3*H[-1, 0, 0, z])/2 - (H[-1, z]*zeta[2])/2) + 
       8*(1 - 2*z + 2*z^2)*((-5*H[3, z])/2 + H[1, 2, z] + H[2, 1, z] + 
         H[1, 0, 0, z] + H[1, 1, 0, z] + H[1, 1, 1, z]/2 - 
         (5*H[0, z]*zeta[2])/2 - (3*H[1, z]*zeta[2])/2) + 24*z*zeta[3])
 
C2qg0 = 0
 
C2qg1 = 4*TF*(-1 + z)*z
 
C2qg2 = (-32*Lp*Nf*TF^2*(-1 + z)*z)/3 + 
     CA*Lp*TF*((-4*(-1 + z)*(-3 + (-43 + 6*LQ)*z))/3 - 
       16*z*(1 + z)*H[0, z]) + Nf*TF^2*(-1 + z)*z*(-64/9 + (32*H[0, z])/3 + 
       (32*H[1, z])/3) + CF*Lp*TF*(4 - 4*z + 8*z*(-1 + 2*z)*H[0, z] + 
       16*(-1 + z)*z*H[1, z]) + CA*TF*((-8*(-3 - 26*z + 17*z^2)*H[0, z])/3 + 
       16*z*(3 + 2*z)*H[0, 0, z] + (-1 + z)*z*(200/9 - (40*H[1, z])/3 + 
         16*H[1, 0, z] + 16*H[1, 1, z] - 32*zeta[2])) + 
     CF*TF*(-4*(-1 + z)*(-1 + 5*z) + 4*(-2 + z)*(1 + 2*z)*H[0, z] - 
       24*z*(-1 + 2*z)*H[0, 0, z] + (-1 + z)*z*(8*H[1, z] - 16*H[2, z] - 
         48*H[1, 0, z] - 16*H[1, 1, z] + 16*zeta[2]))


==> ancillary_file/TMDFFbareGluon.m <==
F1baregg0 = delta[1 - z]
 
F1baregg1 = (4*CA*delta[1 - z])/ep^2 + 
     (CA*((-4*(1 - z + z^2)^2)/((1 - z)*z) - 2*(LQ + 2*Lv)*delta[1 - z]))/
      ep + CA*(((1 - z + z^2)^2*(-4*Lp + 8*H[0, z]))/((1 - z)*z) + 
       delta[1 - z]*(-2*Lp^2 - 2*Lp*(LQ + 2*Lv) - 2*zeta[2])) + 
     CA*ep*(((1 - z + z^2)^2*(-2*Lp^2 + 8*Lp*H[0, z] - 16*H[0, 0, z] - 
          2*zeta[2]))/((1 - z)*z) + delta[1 - z]*((-4*Lp^3)/3 - 
         Lp^2*(LQ + 2*Lv) - 4*Lp*zeta[2] - (LQ + 2*Lv)*zeta[2] - 
         (8*zeta[3])/3)) + CA*ep^2*
      (((1 - z + z^2)^2*((-2*Lp^3)/3 + 4*Lp^2*H[0, z] + 32*H[0, 0, 0, z] + 
          Lp*(-16*H[0, 0, z] - 2*zeta[2]) + 4*H[0, z]*zeta[2] - 
          (4*zeta[3])/3))/((1 - z)*z) + delta[1 - z]*
        (-Lp^4/2 - (Lp^3*(LQ + 2*Lv))/3 - 3*Lp^2*zeta[2] + 
         Lp*(-((LQ + 2*Lv)*zeta[2]) - 4*zeta[3]) - (2*(LQ + 2*Lv)*zeta[3])/
          3 - (27*zeta[4])/4)) + 
     CA*ep^3*(((1 - z + z^2)^2*(-Lp^4/6 + (4*Lp^3*H[0, z])/3 - 
          64*H[0, 0, 0, 0, z] + Lp^2*(-8*H[0, 0, z] - zeta[2]) - 
          8*H[0, 0, z]*zeta[2] + Lp*(32*H[0, 0, 0, z] + 4*H[0, z]*zeta[2] - 
            (4*zeta[3])/3) + (8*H[0, z]*zeta[3])/3 - (9*zeta[4])/4))/
        ((1 - z)*z) + delta[1 - z]*((-2*Lp^5)/15 - (Lp^4*(LQ + 2*Lv))/12 - 
         (4*Lp^3*zeta[2])/3 + Lp^2*(-((LQ + 2*Lv)*zeta[2])/2 - 
           (8*zeta[3])/3) - (8*zeta[2]*zeta[3])/3 + 
         Lp*((-2*(LQ + 2*Lv)*zeta[3])/3 - 9*zeta[4]) - 
         (9*(LQ + 2*Lv)*zeta[4])/8 - (16*zeta[5])/5)) + 
     CA*ep^4*(((1 - z + z^2)^2*(-Lp^5/30 + (Lp^4*H[0, z])/3 + 
          128*H[0, 0, 0, 0, 0, z] + Lp^3*((-8*H[0, 0, z])/3 - zeta[2]/3) + 
          16*H[0, 0, 0, z]*zeta[2] + Lp^2*(16*H[0, 0, 0, z] + 
            2*H[0, z]*zeta[2] - (2*zeta[3])/3) - (16*H[0, 0, z]*zeta[3])/3 - 
          (2*zeta[2]*zeta[3])/3 + Lp*(-64*H[0, 0, 0, 0, z] - 
            8*H[0, 0, z]*zeta[2] + (8*H[0, z]*zeta[3])/3 - (9*zeta[4])/4) + 
          (9*H[0, z]*zeta[4])/2 - (4*zeta[5])/5))/((1 - z)*z) + 
       delta[1 - z]*(-Lp^6/36 - (Lp^5*(LQ + 2*Lv))/60 - (5*Lp^4*zeta[2])/12 + 
         Lp^3*(-((LQ + 2*Lv)*zeta[2])/6 - (10*zeta[3])/9) - 
         (10*zeta[3]^2)/9 + Lp^2*(-((LQ + 2*Lv)*zeta[3])/3 - 
           (45*zeta[4])/8) + Lp*((-10*zeta[2]*zeta[3])/3 - 
           (9*(LQ + 2*Lv)*zeta[4])/8 - 4*zeta[5]) + (LQ + 2*Lv)*
          (-(zeta[2]*zeta[3])/3 - (2*zeta[5])/5) - (305*zeta[6])/32))
 
F1baregg2 = (8*CA^2*delta[1 - z])/ep^4 + 
     ((-16*CA^2*(1 - z + z^2)^2)/((1 - z)*z) + 
       (CA^2*(11/3 - 8*(LQ + 2*Lv)) - (4*CA*Nf*TF)/3)*delta[1 - z])/ep^3 + 
     ((8*CA*Nf*TF*(1 - z + z^2)^2)/(3*(1 - z)*z) + 
       CF*Nf*TF*((4*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 8*(1 + z)*H[0, z]) + 
       CA^2*((-22*(1 - z + z^2)^2)/(3*(1 - z)*z) - (16*Lp*(1 - z + z^2)^2)/
          ((1 - z)*z) + (8*(LQ + 2*Lv)*(1 - z + z^2)^2)/((1 - z)*z) - 
         (8*(1 - z)*(11 + 2*z + 11*z^2))/(3*z) + 
         (8*(3 - 8*z + 9*z^2 - 4*z^3 + 3*z^4)*H[0, z])/((1 - z)*z) + 
         (16*(-1 + 2*z - z^2 + z^3)*H[1, z])/z + 16*plusD[1, 1 - z]) + 
       delta[1 - z]*(CA*(-20/9 + (4*(LQ + 2*Lv))/3)*Nf*TF + 
         CA^2*(67/9 - 8*Lp^2 - (11*(LQ + 2*Lv))/3 - 8*Lp*(LQ + 2*Lv) + 
           2*(LQ + 2*Lv)^2 - 18*zeta[2])))/ep^2 + 
     CA*Nf*TF*((224*(1 - z + z^2)^2)/(27*(1 - z)*z) + 
       (16*Lp^2*(1 - z + z^2)^2)/(3*(1 - z)*z) - 
       (4*(-83 + 54*z - 54*z^2 + 65*z^3))/(27*z) - 
       (4*(46 - 91*z + 90*z^2 - 71*z^3 + 46*z^4)*H[0, z])/(9*(1 - z)*z) + 
       Lp*((80*(1 - z + z^2)^2)/(9*(1 - z)*z) + 
         (8*(1 - z)*(13 + 4*z + 13*z^2))/(9*z) - 
         (16*(2 - 5*z + 6*z^2 - 3*z^3 + 2*z^4)*H[0, z])/(3*(1 - z)*z)) - 
       (4*H[1, z])/3 + (8*(4 - 13*z + 12*z^2 - 3*z^3 + 4*z^4)*H[0, 0, z])/
        (3*(1 - z)*z) + (8*(1 - z + z^2)^2*zeta[2])/(3*(1 - z)*z)) + 
     CF*Nf*TF*((-8*(1 - z)*(1 - 23*z + z^2))/(3*z) - 
       (8*(-2 + 9*z - 27*z^2 + 2*z^3)*H[0, z])/(3*z) + 
       Lp^2*((8*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 16*(1 + z)*H[0, z]) - 
       (4*(-16 + 3*z + 57*z^2 + 16*z^3)*H[0, 0, z])/(3*z) + 
       Lp*((-16*(1 - z)*(1 - 8*z + z^2))/(3*z) + 
         (8*(-8 - 3*z + 15*z^2 + 8*z^3)*H[0, z])/(3*z) - 
         80*(1 + z)*H[0, 0, z]) + (4*(1 - z)*(4 + 7*z + 4*z^2)*zeta[2])/
        (3*z) + 8*(1 + z)*(19*H[0, 0, 0, z] + H[0, z]*zeta[2])) + 
     (CA*Nf*TF*((40*(1 - z + z^2)^2)/(9*(1 - z)*z) + (16*Lp*(1 - z + z^2)^2)/
          (3*(1 - z)*z) + (4*(1 - z)*(13 + 4*z + 13*z^2))/(9*z) - 
         (8*(2 - 5*z + 6*z^2 - 3*z^3 + 2*z^4)*H[0, z])/(3*(1 - z)*z)) + 
       CF*Nf*TF*((-8*(1 - z)*(1 - 8*z + z^2))/(3*z) + 
         (4*(-8 - 3*z + 15*z^2 + 8*z^3)*H[0, z])/(3*z) + 
         Lp*((8*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 16*(1 + z)*H[0, z]) - 
         40*(1 + z)*H[0, 0, z]) + CA^2*((-134*(1 - z + z^2)^2)/
          (9*(1 - z)*z) + ((1 - z)*(134 - 109*z + 134*z^2))/(9*z) - 
         (16*(LQ + 2*Lv)*(1 - z + z^2)^2*H[0, z])/((1 - z)*z) + 
         (2*(154 - 259*z + 246*z^2 - 229*z^3 + 110*z^4)*H[0, z])/
          (3*(1 - z)*z) - (8*(2 - 13*z - 8*z^2 + 13*z^3 + 8*z^4 + 3*z^5)*
           H[0, 0, z])/((1 - z)*z*(1 + z)) + 
         Lp*((-44*(1 - z + z^2)^2)/(3*(1 - z)*z) + 
           (16*(LQ + 2*Lv)*(1 - z + z^2)^2)/((1 - z)*z) - 
           (16*(1 - z)*(11 + 2*z + 11*z^2))/(3*z) + 
           (16*(1 - 4*z + 3*z^2 + z^4)*H[0, z])/((1 - z)*z) + 
           (32*(-1 + 2*z - z^2 + z^3)*H[1, z])/z + 32*plusD[1, 1 - z]) + 
         (8*(1 + z + z^2)^2*(-H[-1, 0, z] - zeta[2]/2))/(z*(1 + z)) - 
         (8*(1 - z + z^2)^2*(-5*H[2, z] - 5*H[1, 0, z] - zeta[2]/2))/
          ((1 - z)*z)) + delta[1 - z]*(CA*Nf*TF*(-112/27 + (8*Lp^2)/3 + 
           (20*(LQ + 2*Lv))/9 + (8*Lp*(LQ + 2*Lv))/3 + 4*zeta[2]) + 
         CA^2*(404/27 - (22*Lp^2)/3 - (16*Lp^3)/3 + 
           Lp*((-22*(LQ + 2*Lv))/3 + 4*(LQ + 2*Lv)^2 - 32*zeta[2]) - 
           11*zeta[2] + (LQ + 2*Lv)*(-67/9 + 2*zeta[2]) - (74*zeta[3])/3)))/
      ep + CA^2*((-808*(1 - z + z^2)^2)/(27*(1 - z)*z) + 
       (32*Lp^3*(1 - z + z^2)^2)/(3*(1 - z)*z) + 
       (4*(-211 + 186*z - 174*z^2 + 196*z^3))/(9*z) + 
       ((-536 + 611*z - 726*z^2 + 919*z^3)*H[0, z])/(9*(1 - z)*z) + 
       (2*H[1, z])/3 - (2*(484 - 775*z + 696*z^2 - 625*z^3 + 264*z^4)*
         H[0, 0, z])/(3*(1 - z)*z) - (8*(1 - z)*(11 - z + 11*z^2)*H[1, 0, z])/
        (3*z) + Lp^2*((-44*(1 - z + z^2)^2)/(3*(1 - z)*z) + 
         (16*(LQ + 2*Lv)*(1 - z + z^2)^2)/((1 - z)*z) - 
         (16*(1 - z)*(11 + 2*z + 11*z^2))/(3*z) - 
         (16*(1 + 3*z^2 - 4*z^3 + z^4)*H[0, z])/((1 - z)*z) + 
         (32*(-1 + 2*z - z^2 + z^3)*H[1, z])/z + 32*plusD[1, 1 - z]) + 
       Lp*((-268*(1 - z + z^2)^2)/(9*(1 - z)*z) + 
         (2*(1 - z)*(134 - 109*z + 134*z^2))/(9*z) - 
         (32*(LQ + 2*Lv)*(1 - z + z^2)^2*H[0, z])/((1 - z)*z) + 
         (4*(154 - 259*z + 246*z^2 - 229*z^3 + 110*z^4)*H[0, z])/
          (3*(1 - z)*z) + (16*(2 + 9*z + 12*z^2 - 9*z^3 - 12*z^4 + z^5)*
           H[0, 0, z])/((1 - z)*z*(1 + z)) - 
         (8*(1 - z + z^2)^2*(-10*H[2, z] - 10*H[1, 0, z] - 3*zeta[2]))/
          ((1 - z)*z) + (8*(1 + z + z^2)^2*(-2*H[-1, 0, z] - zeta[2]))/
          (z*(1 + z))) - (8*(LQ + 2*Lv)*(1 - z + z^2)^2*
         (-4*H[0, 0, z] - zeta[2]))/((1 - z)*z) - 
       (22*(1 - z + z^2)^2*zeta[2])/(3*(1 - z)*z) - 
       (8*(1 - z)*(22 + z + 22*z^2)*zeta[2])/(3*z) + 
       (8*(3 - 8*z + 9*z^2 - 4*z^3 + 3*z^4)*H[0, z]*zeta[2])/((1 - z)*z) + 
       (16*(-1 + 2*z - z^2 + z^3)*H[1, z]*zeta[2])/z + 
       16*plusD[1, 1 - z]*zeta[2] + (8*(1 + z + z^2)^2*(2*H[-2, 0, z] + 
          2*H[-1, -1, 0, z] + 3*H[-1, 0, 0, z] + H[-1, z]*zeta[2]))/
        (z*(1 + z)) - (8*(1 - z + z^2)^2*(14*H[3, z] + H[1, 2, z] + 
          H[2, 1, z] + 15*H[1, 0, 0, z] + H[1, 1, 0, z] - (25*zeta[3])/6))/
        ((1 - z)*z) - ((16*(7 - 6*z + 7*z^2 + 6*z^3 - 7*z^4 + 6*z^5)*
           H[2, 0, z])/z + (8*(12 + 35*z + 50*z^2 - 35*z^3 - 50*z^4 + 3*z^5)*
           H[0, 0, 0, z])/z - (12*(1 - 3*z + z^2 + 3*z^3 - z^4 + 3*z^5)*
           zeta[3])/z)/((1 - z)*(1 + z))) + delta[1 - z]*
      (CA*Nf*TF*(-656/81 + (32*Lp^3)/9 + Lp^2*(40/9 + (8*(LQ + 2*Lv))/3) + 
         (20*zeta[2])/3 + (LQ + 2*Lv)*(112/27 + (4*zeta[2])/3) + 
         Lp*((40*(LQ + 2*Lv))/9 + (32*zeta[2])/3) + (88*zeta[3])/9) + 
       CA^2*(2428/81 + Lp^3*(-88/9 + (16*(LQ + 2*Lv))/3) + 
         Lp^2*(-134/9 - (22*(LQ + 2*Lv))/3 + 4*(LQ + 2*Lv)^2 - 20*zeta[2]) - 
         (67*zeta[2])/3 + 2*(LQ + 2*Lv)^2*zeta[2] + 
         Lp*((-88*zeta[2])/3 + (LQ + 2*Lv)*(-134/9 + 12*zeta[2]) - 
           16*zeta[3]) - (242*zeta[3])/9 + (LQ + 2*Lv)*
          (-404/27 - (11*zeta[2])/3 + (50*zeta[3])/3) - 32*zeta[4])) + 
     ep*(CA*Nf*TF*((1312*(1 - z + z^2)^2)/(81*(1 - z)*z) + 
         (32*Lp^3*(1 - z + z^2)^2)/(9*(1 - z)*z) - 
         (4*(-607 + 351*z - 351*z^2 + 355*z^3))/(81*z) - 
         (4*(278 - 548*z + 513*z^2 - 364*z^3 + 224*z^4)*H[0, z])/
          (27*(1 - z)*z) + Lp^2*((80*(1 - z + z^2)^2)/(9*(1 - z)*z) + 
           (8*(1 - z)*(13 + 4*z + 13*z^2))/(9*z) - 
           (16*(2 - 5*z + 6*z^2 - 3*z^3 + 2*z^4)*H[0, z])/(3*(1 - z)*z)) - 
         (8*(7 - 3*z + 3*z^2)*H[1, z])/9 + 4*H[2, z] + 
         (4*(92 - 203*z + 162*z^2 - 103*z^3 + 92*z^4)*H[0, 0, z])/
          (9*(1 - z)*z) + 4*H[1, 0, z] + (4*H[1, 1, z])/3 - 
         (8*(8 - 35*z + 24*z^2 + 3*z^3 + 8*z^4)*H[0, 0, 0, z])/
          (3*(1 - z)*z) + (40*(1 - z + z^2)^2*zeta[2])/(9*(1 - z)*z) - 
         (4*(-13 + 18*z - 9*z^2 + 13*z^3)*zeta[2])/(9*z) - 
         (8*(2 - 5*z + 6*z^2 - 3*z^3 + 2*z^4)*H[0, z]*zeta[2])/
          (3*(1 - z)*z) + Lp*((448*(1 - z + z^2)^2)/(27*(1 - z)*z) - 
           (8*(-83 + 54*z - 54*z^2 + 65*z^3))/(27*z) - 
           (8*(46 - 91*z + 90*z^2 - 71*z^3 + 46*z^4)*H[0, z])/(9*(1 - z)*z) - 
           (8*H[1, z])/3 + (16*(4 - 13*z + 12*z^2 - 3*z^3 + 4*z^4)*
             H[0, 0, z])/(3*(1 - z)*z) + (16*(1 - z + z^2)^2*zeta[2])/
            (3*(1 - z)*z)) + (16*(1 - z + z^2)^2*zeta[3])/(9*(1 - z)*z)) + 
       CF*Nf*TF*((-8*(1 - z)*(1 - 50*z + z^2))/(3*z) - 
         (16*(-1 + 15*z - 36*z^2 + z^3)*H[0, z])/(3*z) + 
         Lp^3*((16*(1 - z)*(4 + 7*z + 4*z^2))/(9*z) + (32*(1 + z)*H[0, z])/
            3) + (8*(-4 - 9*z - 81*z^2 + 4*z^3)*H[0, 0, z])/(3*z) + 
         Lp^2*((-16*(1 - z)*(1 - 8*z + z^2))/(3*z) + 
           (8*(-8 - 3*z + 15*z^2 + 8*z^3)*H[0, z])/(3*z) - 
           80*(1 + z)*H[0, 0, z]) + (4*(-32 + 33*z + 195*z^2 + 32*z^3)*
           H[0, 0, 0, z])/(3*z) - (8*(1 - z)*(1 - 8*z + z^2)*zeta[2])/(3*z) + 
         (4*(-8 - 3*z + 15*z^2 + 8*z^3)*H[0, z]*zeta[2])/(3*z) + 
         Lp*((-16*(1 - z)*(1 - 23*z + z^2))/(3*z) - 
           (16*(-2 + 9*z - 27*z^2 + 2*z^3)*H[0, z])/(3*z) - 
           (8*(-16 + 3*z + 57*z^2 + 16*z^3)*H[0, 0, z])/(3*z) + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*zeta[2])/(3*z) + 
           8*(1 + z)*(38*H[0, 0, 0, z] + 2*H[0, z]*zeta[2])) + 
         (8*(1 - z)*(4 + 7*z + 4*z^2)*zeta[3])/(9*z) + 
         8*(1 + z)*(-65*H[0, 0, 0, 0, z] - 5*H[0, 0, z]*zeta[2] + 
           (2*H[0, z]*zeta[3])/3)) + CA^2*((-4856*(1 - z + z^2)^2)/
          (81*(1 - z)*z) + (32*Lp^4*(1 - z + z^2)^2)/(3*(1 - z)*z) - 
         (-5036 + 12105*z - 10953*z^2 + 4280*z^3)/(81*z) + 
         (2*(5028 - 9018*z + 8385*z^2 - 6738*z^3 + 3142*z^4)*H[0, z])/
          (27*(1 - z)*z) + (2*(11 - 6*z + 6*z^2)*H[1, z])/9 - 2*H[2, z] + 
         ((3216 - 3609*z + 4470*z^2 - 5149*z^3 + 536*z^4)*H[0, 0, z])/
          (9*(1 - z)*z) - (2*(-268 + 345*z - 336*z^2 + 268*z^3)*H[1, 0, z])/
          (9*z) - (2*H[1, 1, z])/3 + (32*(1 - z)*(11 - z + 11*z^2)*
           H[2, 0, z])/(3*z) + (2*(1672 - 2689*z + 2388*z^2 - 2119*z^3 + 
            836*z^4)*H[0, 0, 0, z])/(3*(1 - z)*z) + 
         (56*(1 - z)*(11 - z + 11*z^2)*H[1, 0, 0, z])/(3*z) + 
         (16*(1 - z)*(11 - z + 11*z^2)*H[1, 1, 0, z])/(3*z) + 
         Lp^3*((-88*(1 - z + z^2)^2)/(9*(1 - z)*z) + 
           (32*(LQ + 2*Lv)*(1 - z + z^2)^2)/(3*(1 - z)*z) - 
           (32*(1 - z)*(11 + 2*z + 11*z^2))/(9*z) - 
           (32*(3 - 4*z + 9*z^2 - 8*z^3 + 3*z^4)*H[0, z])/(3*(1 - z)*z) + 
           (64*(-1 + 2*z - z^2 + z^3)*H[1, z])/(3*z) + (64*plusD[1, 1 - z])/
            3) + Lp^2*((-268*(1 - z + z^2)^2)/(9*(1 - z)*z) + 
           (2*(1 - z)*(134 - 109*z + 134*z^2))/(9*z) - 
           (32*(LQ + 2*Lv)*(1 - z + z^2)^2*H[0, z])/((1 - z)*z) + 
           (4*(154 - 259*z + 246*z^2 - 229*z^3 + 110*z^4)*H[0, z])/
            (3*(1 - z)*z) + (16*(6 + 5*z + 16*z^2 - 5*z^3 - 16*z^4 + 5*z^5)*
             H[0, 0, z])/((1 - z)*z*(1 + z)) - (8*(1 - z + z^2)^2*
             (-10*H[2, z] - 10*H[1, 0, z] - 5*zeta[2]))/((1 - z)*z) + 
           (8*(1 + z + z^2)^2*(-2*H[-1, 0, z] - zeta[2]))/(z*(1 + z))) - 
         (134*(1 - z + z^2)^2*zeta[2])/(9*(1 - z)*z) - 
         ((-670 + 897*z - 915*z^2 + 670*z^3)*zeta[2])/(9*z) + 
         (2*(330 - 627*z + 630*z^2 - 597*z^3 + 286*z^4)*H[0, z]*zeta[2])/
          (3*(1 - z)*z) + (16*(1 - z)*(11 - z + 11*z^2)*H[1, z]*zeta[2])/
          (3*z) - (8*(LQ + 2*Lv)*(1 - z + z^2)^2*(8*H[0, 0, 0, z] + 
            2*H[0, z]*zeta[2] - (2*zeta[3])/3))/((1 - z)*z) - 
         (44*(1 - z + z^2)^2*zeta[3])/(9*(1 - z)*z) - 
         (8*(1 - z)*(55 + z + 55*z^2)*zeta[3])/(9*z) - 
         (8*(7 - 18*z + 21*z^2 - 14*z^3 + 7*z^4)*H[1, z]*zeta[3])/
          (3*(1 - z)*z) + (32*plusD[1, 1 - z]*zeta[3])/3 + 
         (8*(1 + z + z^2)^2*(-4*H[-3, 0, z] - 4*H[-2, -1, 0, z] - 
            6*H[-2, 0, 0, z] - 4*H[-1, -2, 0, z] + 2*H[-1, 2, 0, z] - 
            4*H[-1, -1, -1, 0, z] - 6*H[-1, -1, 0, 0, z] - 
            3*H[-1, 0, 0, 0, z] - 2*H[-2, z]*zeta[2] - 2*H[-1, -1, z]*
             zeta[2] - H[-1, 0, z]*zeta[2] + 3*H[-1, z]*zeta[3]))/
          (z*(1 + z)) + Lp*((-1616*(1 - z + z^2)^2)/(27*(1 - z)*z) + 
           (8*(-211 + 186*z - 174*z^2 + 196*z^3))/(9*z) + 
           (2*(-536 + 611*z - 726*z^2 + 919*z^3)*H[0, z])/(9*(1 - z)*z) + 
           (4*H[1, z])/3 - (4*(484 - 775*z + 696*z^2 - 625*z^3 + 264*z^4)*
             H[0, 0, z])/(3*(1 - z)*z) - (16*(1 - z)*(11 - z + 11*z^2)*
             H[1, 0, z])/(3*z) - (8*(LQ + 2*Lv)*(1 - z + z^2)^2*
             (-8*H[0, 0, z] - 2*zeta[2]))/((1 - z)*z) - 
           (44*(1 - z + z^2)^2*zeta[2])/(3*(1 - z)*z) - 
           (16*(1 - z)*(22 + z + 22*z^2)*zeta[2])/(3*z) + 
           (16*(1 - 4*z + 3*z^2 + z^4)*H[0, z]*zeta[2])/((1 - z)*z) + 
           (32*(-1 + 2*z - z^2 + z^3)*H[1, z]*zeta[2])/z + 
           32*plusD[1, 1 - z]*zeta[2] + (8*(1 + z + z^2)^2*(4*H[-2, 0, z] + 
              4*H[-1, -1, 0, z] + 6*H[-1, 0, 0, z] + 2*H[-1, z]*zeta[2]))/
            (z*(1 + z)) - (8*(1 - z + z^2)^2*(28*H[3, z] + 2*H[1, 2, z] + 
              2*H[2, 1, z] + 30*H[1, 0, 0, z] + 2*H[1, 1, 0, z] - 
              (29*zeta[3])/3))/((1 - z)*z) - 
           ((32*(7 - 6*z + 7*z^2 + 6*z^3 - 7*z^4 + 6*z^5)*H[2, 0, z])/z + 
             (16*(20 + 27*z + 58*z^2 - 27*z^3 - 58*z^4 + 11*z^5)*H[0, 0, 0, 
                z])/z - (24*(1 - 3*z + z^2 + 3*z^3 - z^4 + 3*z^5)*zeta[3])/z)/
            ((1 - z)*(1 + z))) - (8*(1 - z + z^2)^2*(-44*H[4, z] - 
            7*H[1, 3, z] - 7*H[2, 2, z] - 6*H[3, 1, z] - 2*H[1, 1, 2, z] - 
            7*H[1, 2, 0, z] - H[1, 2, 1, z] - H[2, 1, 1, z] - 
            53*H[1, 0, 0, 0, z] - 9*H[1, 1, 0, 0, z] - 2*H[1, 1, 1, 0, z] - 
            2*H[1, 0, z]*zeta[2] - (45*zeta[4])/4))/((1 - z)*z) - 
         ((-32*(11 - 8*z + 11*z^2 + 8*z^3 - 11*z^4 + 8*z^5)*H[3, 0, z])/z - 
           (16*(25 - 18*z + 25*z^2 + 18*z^3 - 25*z^4 + 18*z^5)*H[2, 0, 0, z])/
            z - (8*(9 - 5*z + 9*z^2 + 5*z^3 - 9*z^4 + 5*z^5)*H[2, 1, 0, z])/
            z - (8*(88 + 97*z + 218*z^2 - 97*z^3 - 218*z^4 + 33*z^5)*
             H[0, 0, 0, 0, z])/z + (32*(-1 - z^2 + z^4)*H[2, z]*zeta[2])/z + 
           (8*(18 - 37*z + 8*z^2 + 37*z^3 - 8*z^4 + 27*z^5)*H[0, 0, z]*
             zeta[2])/z + (16*(21 - 25*z + 23*z^2 + 25*z^3 - 23*z^4 + 27*z^5)*
             H[0, z]*zeta[3])/(3*z) + (2*(41 - 17*z + 41*z^2 + 17*z^3 - 
              41*z^4 + 17*z^5)*zeta[4])/z)/((1 - z)*(1 + z))) + 
       delta[1 - z]*(CA*Nf*TF*(-3904/243 + (8*Lp^4)/3 + 
           Lp^3*(160/27 + (16*(LQ + 2*Lv))/9) + (112*zeta[2])/9 + 
           Lp^2*(224/27 + (40*(LQ + 2*Lv))/9 + (40*zeta[2])/3) + 
           (LQ + 2*Lv)*(656/81 + (20*zeta[2])/9 + (8*zeta[3])/9) + 
           (440*zeta[3])/27 + Lp*((160*zeta[2])/9 + (LQ + 2*Lv)*
              (224/27 + (8*zeta[2])/3) + (64*zeta[3])/3) + (97*zeta[4])/3) + 
         CA^2*(14576/243 + (32*Lp^5)/15 + Lp^4*(-22/3 + (16*(LQ + 2*Lv))/3) + 
           Lp^3*(-536/27 - (44*(LQ + 2*Lv))/9 + (8*(LQ + 2*Lv)^2)/3) - 
           (404*zeta[2])/9 - (1474*zeta[3])/27 + (4*(LQ + 2*Lv)^2*zeta[3])/
            3 + 18*zeta[2]*zeta[3] + Lp^2*(-808/27 - (110*zeta[2])/3 + 
             (LQ + 2*Lv)*(-134/9 + 20*zeta[2]) + (68*zeta[3])/3) - 
           (1067*zeta[4])/12 + Lp*((-536*zeta[2])/9 + 4*(LQ + 2*Lv)^2*
              zeta[2] - (176*zeta[3])/3 + (LQ + 2*Lv)*(-808/27 - (22*zeta[2])/
                3 + (116*zeta[3])/3) + 26*zeta[4]) + (LQ + 2*Lv)*
            (-2428/81 - (67*zeta[2])/9 - (22*zeta[3])/9 + 45*zeta[4]) - 
           (74*zeta[5])/5))) + 
     ep^2*(CA*Nf*TF*((7808*(1 - z + z^2)^2)/(243*(1 - z)*z) + 
         (16*Lp^4*(1 - z + z^2)^2)/(9*(1 - z)*z) - 
         (4*(-4319 + 2484*z - 2484*z^2 + 2033*z^3))/(243*z) - 
         (4*(1870 - 3517*z + 2916*z^2 - 1853*z^3 + 1114*z^4)*H[0, z])/
          (81*(1 - z)*z) + Lp^3*((160*(1 - z + z^2)^2)/(27*(1 - z)*z) + 
           (16*(1 - z)*(13 + 4*z + 13*z^2))/(27*z) - 
           (32*(2 - 5*z + 6*z^2 - 3*z^3 + 2*z^4)*H[0, z])/(9*(1 - z)*z)) - 
         (4*(127 - 84*z + 84*z^2)*H[1, z])/27 + (8*(7 - 3*z + 3*z^2)*H[2, z])/
          3 - 12*H[3, z] + (4*(556 - 1246*z + 909*z^2 - 434*z^3 + 394*z^4)*
           H[0, 0, z])/(27*(1 - z)*z) + (8*(7 - 3*z + 3*z^2)*H[1, 0, z])/3 + 
         (8*(7 - 3*z + 3*z^2)*H[1, 1, z])/9 - 4*H[1, 2, z] - 12*H[2, 0, z] - 
         4*H[2, 1, z] - (4*(184 - 469*z + 270*z^2 - 89*z^3 + 184*z^4)*
           H[0, 0, 0, z])/(9*(1 - z)*z) - 12*H[1, 0, 0, z] - 
         4*H[1, 1, 0, z] - (4*H[1, 1, 1, z])/3 + 
         (8*(16 - 97*z + 48*z^2 + 33*z^3 + 16*z^4)*H[0, 0, 0, 0, z])/
          (3*(1 - z)*z) + (224*(1 - z + z^2)^2*zeta[2])/(27*(1 - z)*z) - 
         (4*(-83 + 180*z - 108*z^2 + 119*z^3)*zeta[2])/(27*z) - 
         (4*(46 - 118*z + 117*z^2 - 71*z^3 + 46*z^4)*H[0, z]*zeta[2])/
          (9*(1 - z)*z) + (8*H[1, z]*zeta[2])/3 + 
         (8*(4 - 13*z + 12*z^2 - 3*z^3 + 4*z^4)*H[0, 0, z]*zeta[2])/
          (3*(1 - z)*z) + Lp^2*((448*(1 - z + z^2)^2)/(27*(1 - z)*z) - 
           (8*(-83 + 54*z - 54*z^2 + 65*z^3))/(27*z) - 
           (8*(46 - 91*z + 90*z^2 - 71*z^3 + 46*z^4)*H[0, z])/(9*(1 - z)*z) - 
           (8*H[1, z])/3 + (16*(4 - 13*z + 12*z^2 - 3*z^3 + 4*z^4)*
             H[0, 0, z])/(3*(1 - z)*z) + (16*(1 - z + z^2)^2*zeta[2])/
            (3*(1 - z)*z)) + (80*(1 - z + z^2)^2*zeta[3])/(27*(1 - z)*z) + 
         (8*(1 - z)*(13 + 4*z + 13*z^2)*zeta[3])/(27*z) - 
         (16*(2 - 5*z + 6*z^2 - 3*z^3 + 2*z^4)*H[0, z]*zeta[3])/
          (9*(1 - z)*z) + Lp*((2624*(1 - z + z^2)^2)/(81*(1 - z)*z) - 
           (8*(-607 + 351*z - 351*z^2 + 355*z^3))/(81*z) - 
           (8*(278 - 548*z + 513*z^2 - 364*z^3 + 224*z^4)*H[0, z])/
            (27*(1 - z)*z) - (16*(7 - 3*z + 3*z^2)*H[1, z])/9 + 8*H[2, z] + 
           (8*(92 - 203*z + 162*z^2 - 103*z^3 + 92*z^4)*H[0, 0, z])/
            (9*(1 - z)*z) + 8*H[1, 0, z] + (8*H[1, 1, z])/3 - 
           (16*(8 - 35*z + 24*z^2 + 3*z^3 + 8*z^4)*H[0, 0, 0, z])/
            (3*(1 - z)*z) + (80*(1 - z + z^2)^2*zeta[2])/(9*(1 - z)*z) - 
           (8*(-13 + 18*z - 9*z^2 + 13*z^3)*zeta[2])/(9*z) - 
           (16*(2 - 5*z + 6*z^2 - 3*z^3 + 2*z^4)*H[0, z]*zeta[2])/
            (3*(1 - z)*z) + (32*(1 - z + z^2)^2*zeta[3])/(9*(1 - z)*z)) + 
         (14*(1 - z + z^2)^2*zeta[4])/(3*(1 - z)*z)) + 
       CF*Nf*TF*((-8*(1 - z)*(1 - 104*z + z^2))/(3*z) - 
         (8*(-2 + 63*z - 153*z^2 + 2*z^3)*H[0, z])/(3*z) + 
         Lp^4*((8*(1 - z)*(4 + 7*z + 4*z^2))/(9*z) + (16*(1 + z)*H[0, z])/
            3) + (16*(-2 + 3*z - 108*z^2 + 2*z^3)*H[0, 0, z])/(3*z) + 
         Lp^3*((-32*(1 - z)*(1 - 8*z + z^2))/(9*z) + 
           (16*(-8 - 3*z + 15*z^2 + 8*z^3)*H[0, z])/(9*z) - 
           (160*(1 + z)*H[0, 0, z])/3) - (8*(-8 - 99*z - 243*z^2 + 8*z^3)*
           H[0, 0, 0, z])/(3*z) - (4*(-64 + 147*z + 633*z^2 + 64*z^3)*
           H[0, 0, 0, 0, z])/(3*z) - (8*(1 - z)*(1 - 23*z + z^2)*zeta[2])/
          (3*z) - (8*(-2 + 9*z - 27*z^2 + 2*z^3)*H[0, z]*zeta[2])/(3*z) - 
         (4*(-16 + 3*z + 57*z^2 + 16*z^3)*H[0, 0, z]*zeta[2])/(3*z) + 
         Lp^2*((-16*(1 - z)*(1 - 23*z + z^2))/(3*z) - 
           (16*(-2 + 9*z - 27*z^2 + 2*z^3)*H[0, z])/(3*z) - 
           (8*(-16 + 3*z + 57*z^2 + 16*z^3)*H[0, 0, z])/(3*z) + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*zeta[2])/(3*z) + 
           8*(1 + z)*(38*H[0, 0, 0, z] + 2*H[0, z]*zeta[2])) - 
         (16*(1 - z)*(1 - 8*z + z^2)*zeta[3])/(9*z) + 
         (8*(-8 - 3*z + 15*z^2 + 8*z^3)*H[0, z]*zeta[3])/(9*z) + 
         Lp*((-16*(1 - z)*(1 - 50*z + z^2))/(3*z) - 
           (32*(-1 + 15*z - 36*z^2 + z^3)*H[0, z])/(3*z) + 
           (16*(-4 - 9*z - 81*z^2 + 4*z^3)*H[0, 0, z])/(3*z) + 
           (8*(-32 + 33*z + 195*z^2 + 32*z^3)*H[0, 0, 0, z])/(3*z) - 
           (16*(1 - z)*(1 - 8*z + z^2)*zeta[2])/(3*z) + 
           (8*(-8 - 3*z + 15*z^2 + 8*z^3)*H[0, z]*zeta[2])/(3*z) + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*zeta[3])/(9*z) + 
           8*(1 + z)*(-130*H[0, 0, 0, 0, z] - 10*H[0, 0, z]*zeta[2] + 
             (4*H[0, z]*zeta[3])/3)) + (7*(1 - z)*(4 + 7*z + 4*z^2)*zeta[4])/
          (3*z) + 8*(1 + z)*(211*H[0, 0, 0, 0, 0, z] + 19*H[0, 0, 0, z]*
            zeta[2] - (10*H[0, 0, z]*zeta[3])/3 + (7*H[0, z]*zeta[4])/4)) + 
       CA^2*((-29152*(1 - z + z^2)^2)/(243*(1 - z)*z) + 
         (32*Lp^5*(1 - z + z^2)^2)/(5*(1 - z)*z) + 
         (4*(-7855 + 7773*z - 7365*z^2 + 7192*z^3))/(81*z) + 
         ((-20936 + 35735*z - 44880*z^2 + 38839*z^3 + 756*z^4)*H[0, z])/
          (81*(1 - z)*z) + (2*(85 - 66*z + 66*z^2)*H[1, z])/27 - 
         (2*(11 - 6*z + 6*z^2)*H[2, z])/3 + 6*H[3, z] - 
         (2*(16808 - 29894*z + 26205*z^2 - 19466*z^3 + 7918*z^4)*H[0, 0, z])/
          (27*(1 - z)*z) + (2*(-1688 + 2157*z - 2202*z^2 + 1634*z^3)*
           H[1, 0, z])/(27*z) - (2*(11 - 6*z + 6*z^2)*H[1, 1, z])/9 + 
         2*H[1, 2, z] + (2*(-1072 + 1371*z - 1344*z^2 + 1072*z^3)*H[2, 0, z])/
          (9*z) + 2*H[2, 1, z] - (128*(1 - z)*(11 - z + 11*z^2)*H[3, 0, z])/
          (3*z) - ((15008 - 19211*z + 23370*z^2 - 25063*z^3 + 4824*z^4)*
           H[0, 0, 0, z])/(9*(1 - z)*z) + 
         (2*(-1876 + 2379*z - 2352*z^2 + 1876*z^3)*H[1, 0, 0, z])/(9*z) + 
         (2*(-536 + 681*z - 672*z^2 + 536*z^3)*H[1, 1, 0, z])/(9*z) + 
         (2*H[1, 1, 1, z])/3 - (64*(1 - z)*(11 - z + 11*z^2)*H[1, 2, 0, z])/
          (3*z) - (224*(1 - z)*(11 - z + 11*z^2)*H[2, 0, 0, z])/(3*z) - 
         (64*(1 - z)*(11 - z + 11*z^2)*H[2, 1, 0, z])/(3*z) - 
         (2*(6160 - 10267*z + 9300*z^2 - 8317*z^3 + 3300*z^4)*
           H[0, 0, 0, 0, z])/(3*(1 - z)*z) - (296*(1 - z)*(11 - z + 11*z^2)*
           H[1, 0, 0, 0, z])/(3*z) - (112*(1 - z)*(11 - z + 11*z^2)*
           H[1, 1, 0, 0, z])/(3*z) - (32*(1 - z)*(11 - z + 11*z^2)*
           H[1, 1, 1, 0, z])/(3*z) + Lp^4*((-44*(1 - z + z^2)^2)/
            (9*(1 - z)*z) + (16*(LQ + 2*Lv)*(1 - z + z^2)^2)/(3*(1 - z)*z) - 
           (16*(1 - z)*(11 + 2*z + 11*z^2))/(9*z) - 
           (16*(5 - 8*z + 15*z^2 - 12*z^3 + 5*z^4)*H[0, z])/(3*(1 - z)*z) + 
           (32*(-1 + 2*z - z^2 + z^3)*H[1, z])/(3*z) + (32*plusD[1, 1 - z])/
            3) + Lp^3*((-536*(1 - z + z^2)^2)/(27*(1 - z)*z) + 
           (4*(1 - z)*(134 - 109*z + 134*z^2))/(27*z) - 
           (64*(LQ + 2*Lv)*(1 - z + z^2)^2*H[0, z])/(3*(1 - z)*z) + 
           (8*(154 - 259*z + 246*z^2 - 229*z^3 + 110*z^4)*H[0, z])/
            (9*(1 - z)*z) + (32*(10 + z + 20*z^2 - z^3 - 20*z^4 + 9*z^5)*
             H[0, 0, z])/(3*(1 - z)*z*(1 + z)) - (8*(1 - z + z^2)^2*
             ((-20*H[2, z])/3 - (20*H[1, 0, z])/3 - (14*zeta[2])/3))/
            ((1 - z)*z) + (8*(1 + z + z^2)^2*((-4*H[-1, 0, z])/3 - 
              (2*zeta[2])/3))/(z*(1 + z))) - (808*(1 - z + z^2)^2*zeta[2])/
          (27*(1 - z)*z) + (2*(-2954 + 3471*z - 3354*z^2 + 2918*z^3)*zeta[2])/
          (27*z) - ((2680 - 5389*z + 6048*z^2 - 5751*z^3 + 2144*z^4)*H[0, z]*
           zeta[2])/(9*(1 - z)*z) + (4*(-268 + 333*z - 336*z^2 + 268*z^3)*
           H[1, z]*zeta[2])/(9*z) - (64*(1 - z)*(11 - z + 11*z^2)*H[2, z]*
           zeta[2])/(3*z) - (2*(1188 - 2247*z + 2232*z^2 - 2097*z^3 + 
            968*z^4)*H[0, 0, z]*zeta[2])/(3*(1 - z)*z) - 
         (24*(1 - z)*(11 - z + 11*z^2)*H[1, 0, z]*zeta[2])/z - 
         (32*(1 - z)*(11 - z + 11*z^2)*H[1, 1, z]*zeta[2])/(3*z) - 
         (268*(1 - z + z^2)^2*zeta[3])/(27*(1 - z)*z) + 
         (2*(1 - z)*(938 - 313*z + 938*z^2)*zeta[3])/(27*z) + 
         (4*(418 - 811*z + 822*z^2 - 781*z^3 + 374*z^4)*H[0, z]*zeta[3])/
          (9*(1 - z)*z) + (16*(1 - z)*(11 - z + 11*z^2)*H[1, z]*zeta[3])/
          (3*z) + Lp^2*((-1616*(1 - z + z^2)^2)/(27*(1 - z)*z) + 
           (8*(-211 + 186*z - 174*z^2 + 196*z^3))/(9*z) + 
           (2*(-536 + 611*z - 726*z^2 + 919*z^3)*H[0, z])/(9*(1 - z)*z) + 
           (4*H[1, z])/3 - (4*(484 - 775*z + 696*z^2 - 625*z^3 + 264*z^4)*
             H[0, 0, z])/(3*(1 - z)*z) - (16*(1 - z)*(11 - z + 11*z^2)*
             H[1, 0, z])/(3*z) - (8*(LQ + 2*Lv)*(1 - z + z^2)^2*
             (-8*H[0, 0, z] - 2*zeta[2]))/((1 - z)*z) - 
           (44*(1 - z + z^2)^2*zeta[2])/(3*(1 - z)*z) - 
           (16*(1 - z)*(22 + z + 22*z^2)*zeta[2])/(3*z) - 
           (16*(1 + 3*z^2 - 4*z^3 + z^4)*H[0, z]*zeta[2])/((1 - z)*z) + 
           (32*(-1 + 2*z - z^2 + z^3)*H[1, z]*zeta[2])/z + 
           32*plusD[1, 1 - z]*zeta[2] + (8*(1 + z + z^2)^2*(4*H[-2, 0, z] + 
              4*H[-1, -1, 0, z] + 6*H[-1, 0, 0, z] + 2*H[-1, z]*zeta[2]))/
            (z*(1 + z)) - (8*(1 - z + z^2)^2*(28*H[3, z] + 2*H[1, 2, z] + 
              2*H[2, 1, z] + 30*H[1, 0, 0, z] + 2*H[1, 1, 0, z] - 
              11*zeta[3]))/((1 - z)*z) - ((32*(7 - 6*z + 7*z^2 + 6*z^3 - 
                7*z^4 + 6*z^5)*H[2, 0, z])/z + (16*(28 + 19*z + 66*z^2 - 
                19*z^3 - 66*z^4 + 19*z^5)*H[0, 0, 0, z])/z - 
             (24*(1 - 3*z + z^2 + 3*z^3 - z^4 + 3*z^5)*zeta[3])/z)/
            ((1 - z)*(1 + z))) - (8*(LQ + 2*Lv)*(1 - z + z^2)^2*
           (-16*H[0, 0, 0, 0, z] - 4*H[0, 0, z]*zeta[2] + (4*H[0, z]*zeta[3])/
             3 - (7*zeta[4])/4))/((1 - z)*z) - (77*(1 - z + z^2)^2*zeta[4])/
          (6*(1 - z)*z) - (14*(1 - z)*(55 - 2*z + 55*z^2)*zeta[4])/(3*z) + 
         (2*(47 - 80*z + 141*z^2 - 94*z^3 + 47*z^4)*H[1, z]*zeta[4])/
          ((1 - z)*z) + 28*plusD[1, 1 - z]*zeta[4] + 
         (8*(1 + z + z^2)^2*(8*H[-4, 0, z] + 8*H[-3, -1, 0, z] + 
            12*H[-3, 0, 0, z] + 8*H[-2, -2, 0, z] - 4*H[-2, 2, 0, z] + 
            8*H[-1, -3, 0, z] - 12*H[-1, 3, 0, z] + 8*H[-2, -1, -1, 0, z] + 
            12*H[-2, -1, 0, 0, z] + 6*H[-2, 0, 0, 0, z] + 
            8*H[-1, -2, -1, 0, z] + 12*H[-1, -2, 0, 0, z] + 
            8*H[-1, -1, -2, 0, z] - 4*H[-1, -1, 2, 0, z] - 
            14*H[-1, 2, 0, 0, z] - 4*H[-1, 2, 1, 0, z] + 
            8*H[-1, -1, -1, -1, 0, z] + 12*H[-1, -1, -1, 0, 0, z] + 
            6*H[-1, -1, 0, 0, 0, z] - 23*H[-1, 0, 0, 0, 0, z] + 
            4*H[-3, z]*zeta[2] + 4*H[-2, -1, z]*zeta[2] + 2*H[-2, 0, z]*
             zeta[2] + 4*H[-1, -2, z]*zeta[2] - 4*H[-1, 2, z]*zeta[2] + 
            4*H[-1, -1, -1, z]*zeta[2] + 2*H[-1, -1, 0, z]*zeta[2] - 
            5*H[-1, 0, 0, z]*zeta[2] - 6*H[-2, z]*zeta[3] - 
            6*H[-1, -1, z]*zeta[3] - (14*H[-1, 0, z]*zeta[3])/3 + 
            6*H[-1, z]*zeta[4]))/(z*(1 + z)) + 
         Lp*((-9712*(1 - z + z^2)^2)/(81*(1 - z)*z) - 
           (2*(-5036 + 12105*z - 10953*z^2 + 4280*z^3))/(81*z) + 
           (4*(5028 - 9018*z + 8385*z^2 - 6738*z^3 + 3142*z^4)*H[0, z])/
            (27*(1 - z)*z) + (4*(11 - 6*z + 6*z^2)*H[1, z])/9 - 4*H[2, z] + 
           (2*(3216 - 3609*z + 4470*z^2 - 5149*z^3 + 536*z^4)*H[0, 0, z])/
            (9*(1 - z)*z) - (4*(-268 + 345*z - 336*z^2 + 268*z^3)*H[1, 0, z])/
            (9*z) - (4*H[1, 1, z])/3 + (64*(1 - z)*(11 - z + 11*z^2)*
             H[2, 0, z])/(3*z) + (4*(1672 - 2689*z + 2388*z^2 - 2119*z^3 + 
              836*z^4)*H[0, 0, 0, z])/(3*(1 - z)*z) + 
           (112*(1 - z)*(11 - z + 11*z^2)*H[1, 0, 0, z])/(3*z) + 
           (32*(1 - z)*(11 - z + 11*z^2)*H[1, 1, 0, z])/(3*z) - 
           (268*(1 - z + z^2)^2*zeta[2])/(9*(1 - z)*z) - 
           (2*(-670 + 897*z - 915*z^2 + 670*z^3)*zeta[2])/(9*z) + 
           (4*(330 - 627*z + 630*z^2 - 597*z^3 + 286*z^4)*H[0, z]*zeta[2])/
            (3*(1 - z)*z) + (32*(1 - z)*(11 - z + 11*z^2)*H[1, z]*zeta[2])/
            (3*z) - (8*(LQ + 2*Lv)*(1 - z + z^2)^2*(16*H[0, 0, 0, z] + 
              4*H[0, z]*zeta[2] - (4*zeta[3])/3))/((1 - z)*z) - 
           (88*(1 - z + z^2)^2*zeta[3])/(9*(1 - z)*z) - 
           (16*(1 - z)*(55 + z + 55*z^2)*zeta[3])/(9*z) - 
           (16*(7 - 18*z + 21*z^2 - 14*z^3 + 7*z^4)*H[1, z]*zeta[3])/
            (3*(1 - z)*z) + (64*plusD[1, 1 - z]*zeta[3])/3 + 
           (8*(1 + z + z^2)^2*(-8*H[-3, 0, z] - 8*H[-2, -1, 0, z] - 
              12*H[-2, 0, 0, z] - 8*H[-1, -2, 0, z] + 4*H[-1, 2, 0, z] - 
              8*H[-1, -1, -1, 0, z] - 12*H[-1, -1, 0, 0, z] - 
              6*H[-1, 0, 0, 0, z] - 4*H[-2, z]*zeta[2] - 4*H[-1, -1, z]*zeta[
                2] - 2*H[-1, 0, z]*zeta[2] + 6*H[-1, z]*zeta[3]))/
            (z*(1 + z)) - (8*(1 - z + z^2)^2*(-88*H[4, z] - 14*H[1, 3, z] - 
              14*H[2, 2, z] - 12*H[3, 1, z] - 4*H[1, 1, 2, z] - 
              14*H[1, 2, 0, z] - 2*H[1, 2, 1, z] - 2*H[2, 1, 1, z] - 
              106*H[1, 0, 0, 0, z] - 18*H[1, 1, 0, 0, z] - 4*H[1, 1, 1, 0, 
                z] - 4*H[1, 0, z]*zeta[2] - 26*zeta[4]))/((1 - z)*z) - 
           ((-64*(11 - 8*z + 11*z^2 + 8*z^3 - 11*z^4 + 8*z^5)*H[3, 0, z])/z - 
             (32*(25 - 18*z + 25*z^2 + 18*z^3 - 25*z^4 + 18*z^5)*H[2, 0, 0, 
                z])/z - (16*(9 - 5*z + 9*z^2 + 5*z^3 - 9*z^4 + 5*z^5)*H[2, 1, 
                0, z])/z - (16*(104 + 81*z + 234*z^2 - 81*z^3 - 234*z^4 + 
                49*z^5)*H[0, 0, 0, 0, z])/z + (64*(-1 - z^2 + z^4)*H[2, z]*
               zeta[2])/z + (16*(14 - 33*z + 4*z^2 + 33*z^3 - 4*z^4 + 23*z^5)*
               H[0, 0, z]*zeta[2])/z + (32*(23 - 27*z + 25*z^2 + 27*z^3 - 
                25*z^4 + 29*z^5)*H[0, z]*zeta[3])/(3*z) + 
             (4*(41 - 17*z + 41*z^2 + 17*z^3 - 41*z^4 + 17*z^5)*zeta[4])/z)/
            ((1 - z)*(1 + z))) - (8*(1 - z + z^2)^2*(152*H[5, z] + 
            37*H[1, 4, z] + 37*H[2, 3, z] + 34*H[3, 2, z] + 28*H[4, 1, z] + 
            14*H[1, 1, 3, z] + 11*H[1, 2, 2, z] + 37*H[1, 3, 0, z] + 
            7*H[1, 3, 1, z] + 11*H[2, 1, 2, z] + 7*H[2, 2, 1, z] + 
            6*H[3, 1, 1, z] + 4*H[1, 1, 1, 2, z] + 14*H[1, 1, 2, 0, z] + 
            2*H[1, 1, 2, 1, z] + 45*H[1, 2, 0, 0, z] + 11*H[1, 2, 1, 0, z] + 
            H[1, 2, 1, 1, z] + H[2, 1, 1, 1, z] + 207*H[1, 0, 0, 0, 0, z] + 
            55*H[1, 1, 0, 0, 0, z] + 18*H[1, 1, 1, 0, 0, z] + 
            4*H[1, 1, 1, 1, 0, z] - 2*H[1, 2, z]*zeta[2] - 
            6*H[1, 0, 0, z]*zeta[2] - 5*H[1, 1, 0, z]*zeta[2] - 
            (22*H[1, 0, z]*zeta[3])/3 - 2*H[1, 1, z]*zeta[3] - 
            (35*zeta[2]*zeta[3])/6 - (167*zeta[5])/10))/((1 - z)*z) - 
         ((64*(19 - 12*z + 19*z^2 + 12*z^3 - 19*z^4 + 12*z^5)*H[4, 0, z])/z + 
           (8*(45 - 29*z + 45*z^2 + 29*z^3 - 45*z^4 + 29*z^5)*H[2, 2, 0, z])/
            z + (96*(15 - 8*z + 15*z^2 + 8*z^3 - 15*z^4 + 8*z^5)*
             H[3, 0, 0, z])/z + (16*(23 - 11*z + 23*z^2 + 11*z^3 - 23*z^4 + 
              11*z^5)*H[3, 1, 0, z])/z + (16*(103 - 66*z + 103*z^2 + 66*z^3 - 
              103*z^4 + 66*z^5)*H[2, 0, 0, 0, z])/z + 
           (8*(59 - 31*z + 59*z^2 + 31*z^3 - 59*z^4 + 31*z^5)*
             H[2, 1, 0, 0, z])/z + (8*(15 - 7*z + 15*z^2 + 7*z^3 - 15*z^4 + 
              7*z^5)*H[2, 1, 1, 0, z])/z + (8*(432 + 275*z + 854*z^2 - 
              275*z^3 - 854*z^4 + 147*z^5)*H[0, 0, 0, 0, 0, z])/z - 
           (64*(-1 - 2*z - z^2 + 2*z^3 + z^4 + 2*z^5)*H[3, z]*zeta[2])/z - 
           (8*(-1 - 17*z - z^2 + 17*z^3 + z^4 + 17*z^5)*H[2, 0, z]*zeta[2])/
            z - (16*(-1 - 3*z - z^2 + 3*z^3 + z^4 + 3*z^5)*H[2, 1, z]*
             zeta[2])/z - (8*(84 - 179*z + 46*z^2 + 179*z^3 - 46*z^4 + 
              141*z^5)*H[0, 0, 0, z]*zeta[2])/z - 
           (32*(7 - 4*z + 7*z^2 + 4*z^3 - 7*z^4 + 4*z^5)*H[2, z]*zeta[3])/
            (3*z) - (16*(58 - 47*z + 68*z^2 + 47*z^3 - 68*z^4 + 57*z^5)*
             H[0, 0, z]*zeta[3])/(3*z) - (4*(19 - 29*z + 19*z^2 + 29*z^3 - 
              19*z^4 + 29*z^5)*zeta[2]*zeta[3])/(3*z) - 
           (2*(109 - 131*z + 95*z^2 + 131*z^3 - 95*z^4 + 117*z^5)*H[0, z]*
             zeta[4])/z - (4*(7 - 33*z + 7*z^2 + 33*z^3 - 7*z^4 + 33*z^5)*
             zeta[5])/z)/((1 - z)*(1 + z))) + delta[1 - z]*
        (CA*Nf*TF*(-23360/729 + (64*Lp^5)/45 + 
           Lp^4*(40/9 + (8*(LQ + 2*Lv))/9) + (656*zeta[2])/27 + 
           Lp^3*(896/81 + (80*(LQ + 2*Lv))/27 + (32*zeta[2])/3) + 
           (2464*zeta[3])/81 + (40*zeta[2]*zeta[3])/3 + 
           Lp^2*(1312/81 + (200*zeta[2])/9 + (LQ + 2*Lv)*(224/27 + 
               (8*zeta[2])/3) + (208*zeta[3])/9) + (485*zeta[4])/9 + 
           (LQ + 2*Lv)*(3904/243 + (112*zeta[2])/27 + (40*zeta[3])/27 + 
             (7*zeta[4])/3) + Lp*((896*zeta[2])/27 + (320*zeta[3])/9 + 
             (LQ + 2*Lv)*(1312/81 + (40*zeta[2])/9 + (16*zeta[3])/9) + 
             (208*zeta[4])/3) + (632*zeta[5])/15) + 
         CA^2*(87472/729 + (16*Lp^6)/9 + Lp^5*(-176/45 + (16*(LQ + 2*Lv))/
              5) - (2428*zeta[2])/27 + Lp^4*(-134/9 - (22*(LQ + 2*Lv))/9 + 
             (4*(LQ + 2*Lv)^2)/3 + (28*zeta[2])/3) - (8888*zeta[3])/81 - 
           (110*zeta[2]*zeta[3])/3 + (610*zeta[3]^2)/9 + 
           Lp^3*(-3232/81 - (88*zeta[2])/3 + (LQ + 2*Lv)*(-268/27 + 
               (56*zeta[2])/3) + (400*zeta[3])/9) - (6499*zeta[4])/36 + 
           (7*(LQ + 2*Lv)^2*zeta[4])/2 + Lp^2*(-4856/81 - (670*zeta[2])/9 + 
             4*(LQ + 2*Lv)^2*zeta[2] - (572*zeta[3])/9 + (LQ + 2*Lv)*
              (-808/27 - (22*zeta[2])/3 + 44*zeta[3]) + 130*zeta[4]) - 
           (1738*zeta[5])/15 + (LQ + 2*Lv)*(-14576/243 - (404*zeta[2])/27 - 
             (134*zeta[3])/27 + (70*zeta[2]*zeta[3])/3 - (77*zeta[4])/12 + 
             (334*zeta[5])/5) + Lp*((-3232*zeta[2])/27 - (1072*zeta[3])/9 + 
             (8*(LQ + 2*Lv)^2*zeta[3])/3 + (248*zeta[2]*zeta[3])/3 - 
             (572*zeta[4])/3 + (LQ + 2*Lv)*(-4856/81 - (134*zeta[2])/9 - 
               (44*zeta[3])/9 + 104*zeta[4]) + 104*zeta[5]) + 
           (1697*zeta[6])/8)))
 
F1bareqg0 = 0
 
F1bareqg1 = (-2*TF*((1 - z)^2 + z^2))/ep + 
     TF*(4*(1 - z)*z + ((1 - z)^2 + z^2)*(-2*Lp + 4*H[0, z])) + 
     ep*TF*((1 - z)*z*(4 + 4*Lp - 8*H[0, z]) + ((1 - z)^2 + z^2)*
        (-Lp^2 + 4*Lp*H[0, z] - 8*H[0, 0, z] - zeta[2])) + 
     ep^2*TF*((1 - z)*z*(4 + 2*Lp^2 + Lp*(4 - 8*H[0, z]) - 8*H[0, z] + 
         16*H[0, 0, z] + 2*zeta[2]) + ((1 - z)^2 + z^2)*
        (-Lp^3/3 + 2*Lp^2*H[0, z] + 16*H[0, 0, 0, z] + 
         Lp*(-8*H[0, 0, z] - zeta[2]) + 2*H[0, z]*zeta[2] - (2*zeta[3])/3)) + 
     ep^3*TF*((1 - z)*z*(4 + (2*Lp^3)/3 + Lp^2*(2 - 4*H[0, z]) - 8*H[0, z] + 
         16*H[0, 0, z] - 32*H[0, 0, 0, z] + 2*zeta[2] - 4*H[0, z]*zeta[2] + 
         Lp*(4 - 8*H[0, z] + 16*H[0, 0, z] + 2*zeta[2]) + (4*zeta[3])/3) + 
       ((1 - z)^2 + z^2)*(-Lp^4/12 + (2*Lp^3*H[0, z])/3 - 
         32*H[0, 0, 0, 0, z] + Lp^2*(-4*H[0, 0, z] - zeta[2]/2) - 
         4*H[0, 0, z]*zeta[2] + Lp*(16*H[0, 0, 0, z] + 2*H[0, z]*zeta[2] - 
           (2*zeta[3])/3) + (4*H[0, z]*zeta[3])/3 - (9*zeta[4])/8)) + 
     ep^4*TF*((1 - z)*z*(4 + Lp^4/6 + Lp^3*(2/3 - (4*H[0, z])/3) - 
         8*H[0, z] + 16*H[0, 0, z] - 32*H[0, 0, 0, z] + 64*H[0, 0, 0, 0, z] + 
         2*zeta[2] - 4*H[0, z]*zeta[2] + 8*H[0, 0, z]*zeta[2] + 
         Lp^2*(2 - 4*H[0, z] + 8*H[0, 0, z] + zeta[2]) + (4*zeta[3])/3 - 
         (8*H[0, z]*zeta[3])/3 + Lp*(4 - 8*H[0, z] + 16*H[0, 0, z] - 
           32*H[0, 0, 0, z] + 2*zeta[2] - 4*H[0, z]*zeta[2] + 
           (4*zeta[3])/3) + (9*zeta[4])/4) + ((1 - z)^2 + z^2)*
        (-Lp^5/60 + (Lp^4*H[0, z])/6 + 64*H[0, 0, 0, 0, 0, z] + 
         Lp^3*((-4*H[0, 0, z])/3 - zeta[2]/6) + 8*H[0, 0, 0, z]*zeta[2] + 
         Lp^2*(8*H[0, 0, 0, z] + H[0, z]*zeta[2] - zeta[3]/3) - 
         (8*H[0, 0, z]*zeta[3])/3 - (zeta[2]*zeta[3])/3 + 
         Lp*(-32*H[0, 0, 0, 0, z] - 4*H[0, 0, z]*zeta[2] + 
           (4*H[0, z]*zeta[3])/3 - (9*zeta[4])/8) + (9*H[0, z]*zeta[4])/4 - 
         (2*zeta[5])/5))
 
F1bareqg2 = (-8*CA*TF*((1 - z)^2 + z^2))/ep^3 + 
     ((8*Nf*TF^2*((1 - z)^2 + z^2))/3 + 
       CF*TF*(-1 + 4*z - 2*(1 - 2*z + 4*z^2)*H[0, z] - 4*((1 - z)^2 + z^2)*
          H[1, z]) + CA*TF*(-8*Lp*((1 - z)^2 + z^2) + 4*(LQ + 2*Lv)*
          ((1 - z)^2 + z^2) - (2*(-4 + 8*z - 70*z^2 + 77*z^3))/(3*z) + 
         4*(5 - 4*z + 8*z^2)*H[0, z] - 4*((1 - z)^2 + z^2)*H[1, z]))/ep^2 + 
     Nf*TF^2*((16*Lp^2*((1 - z)^2 + z^2))/3 + (32*(7 - 26*z + 26*z^2))/27 - 
       (8*(5 - 16*z + 16*z^2)*H[0, z])/3 + Lp*((16*(5 - 16*z + 16*z^2))/9 + 
         4*((1 - z)^2 + z^2)*(-4*H[0, z] - (4*H[1, z])/3)) - 
       (8*(5 - 16*z + 16*z^2)*H[1, z])/9 + 4*((1 - z)^2 + z^2)*
        (2*H[2, z] + 6*H[0, 0, z] + 2*H[1, 0, z] + (2*H[1, 1, z])/3 - 
         (4*zeta[2])/3)) + (Nf*TF^2*((16*Lp*((1 - z)^2 + z^2))/3 + 
         (8*(5 - 16*z + 16*z^2))/9 + 4*((1 - z)^2 + z^2)*
          (-2*H[0, z] - (2*H[1, z])/3)) + 
       CF*TF*(4 + 5*z + (1 + 12*z - 20*z^2)*H[0, z] - 2*(3 - 10*z + 10*z^2)*
          H[1, z] + Lp*(2*(-1 + 4*z) - 4*(1 - 2*z + 4*z^2)*H[0, z] - 
           8*((1 - z)^2 + z^2)*H[1, z]) + 10*(1 - 2*z + 4*z^2)*H[0, 0, z] + 
         4*((1 - z)^2 + z^2)*(3*H[2, z] + 3*H[1, 0, z] + H[1, 1, z] - 
           3*zeta[2])) + CA*TF*((-2*(32 - 5*z - 191*z^2 + 240*z^3))/(9*z) + 
         (4*(-8 + 12*z - 87*z^2 + 88*z^3)*H[0, z])/(3*z) + 
         (LQ + 2*Lv)*(-8*(1 - z)*z - 8*((1 - z)^2 + z^2)*H[0, z]) + 
         (2*(11 - 10*z + 10*z^2)*H[1, z])/3 + 
         Lp*(8*(LQ + 2*Lv)*((1 - z)^2 + z^2) - 
           (4*(-4 + 8*z - 58*z^2 + 65*z^3))/(3*z) + 8*(3 + 4*z^2)*H[0, z] - 
           8*((1 - z)^2 + z^2)*H[1, z]) + 4*(z^2 + (1 + z)^2)*H[-1, 0, z] - 
         4*(13 + 6*z + 16*z^2)*H[0, 0, z] + 4*((1 - z)^2 + z^2)*
          (2*H[2, z] + 2*H[1, 0, z] - H[1, 1, z]) + 8*(2 - 3*z + 4*z^2)*
          zeta[2]))/ep + CF*TF*(3*(1 + 5*z) + (-24 + 57*z - 52*z^2)*H[0, z] - 
       4*(4 - 13*z + 13*z^2)*H[1, z] + Lp^2*(2*(-1 + 4*z) - 
         4*(1 - 2*z + 4*z^2)*H[0, z] - 8*((1 - z)^2 + z^2)*H[1, z]) + 
       6*(3 - 10*z + 10*z^2)*H[2, z] + (1 - 84*z + 100*z^2)*H[0, 0, z] + 
       6*(3 - 10*z + 10*z^2)*H[1, 0, z] + 2*(3 - 10*z + 10*z^2)*H[1, 1, z] - 
       38*(1 - 2*z + 4*z^2)*H[0, 0, 0, z] + 
       Lp*(2*(4 + 5*z) - 2*(-1 - 12*z + 20*z^2)*H[0, z] - 
         4*(3 - 10*z + 10*z^2)*H[1, z] + 20*(1 - 2*z + 4*z^2)*H[0, 0, z] + 
         4*((1 - z)^2 + z^2)*(6*H[2, z] + 6*H[1, 0, z] + 2*H[1, 1, z] - 
           6*zeta[2])) + (-19 + 64*z - 60*z^2)*zeta[2] + 
       2*(17 - 34*z + 32*z^2)*H[0, z]*zeta[2] + 4*((1 - z)^2 + z^2)*
        (-9*H[3, z] - 3*H[1, 2, z] - 9*H[2, 0, z] - 3*H[2, 1, z] - 
         9*H[1, 0, 0, z] - 3*H[1, 1, 0, z] - H[1, 1, 1, z] + 
         2*H[1, z]*zeta[2])) + CA*TF*((16*Lp^3*((1 - z)^2 + z^2))/3 - 
       (2*(-208 + 521*z - 2155*z^2 + 2300*z^3))/(27*z) + 
       (2*(128 + 51*z - 387*z^2 + 698*z^3)*H[0, z])/(9*z) + 
       (4*(38 - 91*z + 91*z^2)*H[1, z])/9 + 
       Lp^2*(8*(LQ + 2*Lv)*((1 - z)^2 + z^2) - 
         (4*(-4 + 8*z - 46*z^2 + 53*z^3))/(3*z) + 8*(1 + 4*z)*H[0, z] - 
         8*((1 - z)^2 + z^2)*H[1, z]) - 2*(11 - 14*z + 14*z^2)*H[2, z] + 
       8*z*(1 + z)*H[-1, 0, z] - (4*(-32 + 42*z - 243*z^2 + 231*z^3)*
         H[0, 0, z])/(3*z) - (2*(-8 + 45*z - 90*z^2 + 86*z^3)*H[1, 0, z])/
        (3*z) - (2*(11 - 34*z + 34*z^2)*H[1, 1, z])/3 - 
       4*(3 - 10*z + 6*z^2)*H[2, 0, z] + 4*(35 + 62*z + 32*z^2)*
        H[0, 0, 0, z] + (2*(12 + 13*z - 8*z^2 + 17*z^3)*zeta[2])/(3*z) - 
       8*(-1 + z)*(-2 + 5*z)*H[0, z]*zeta[2] + 
       Lp*((-4*(32 - 5*z - 155*z^2 + 204*z^3))/(9*z) + 
         (8*(-8 + 12*z - 75*z^2 + 76*z^3)*H[0, z])/(3*z) + 
         (LQ + 2*Lv)*(-16*(1 - z)*z - 16*((1 - z)^2 + z^2)*H[0, z]) + 
         (4*(11 - 10*z + 10*z^2)*H[1, z])/3 + 8*(z^2 + (1 + z)^2)*
          H[-1, 0, z] - 8*(9 + 14*z + 8*z^2)*H[0, 0, z] + 
         4*((1 - z)^2 + z^2)*(4*H[2, z] + 4*H[1, 0, z] - 2*H[1, 1, z]) + 
         8*(5 - 8*z + 10*z^2)*zeta[2]) + 4*(z^2 + (1 + z)^2)*
        (-2*H[-2, 0, z] - 2*H[-1, -1, 0, z] - 3*H[-1, 0, 0, z] - 
         H[-1, z]*zeta[2]) + 4*((1 - z)^2 + z^2)*(-5*H[3, z] + 2*H[1, 2, z] + 
         2*H[2, 1, z] - 6*H[1, 0, 0, z] + 2*H[1, 1, 0, z] + H[1, 1, 1, z] - 
         4*H[1, z]*zeta[2]) + (LQ + 2*Lv)*(-8*(1 - z)*z + 
         16*(1 - z)*z*H[0, z] + 4*((1 - z)^2 + z^2)*(4*H[0, 0, z] + 
           zeta[2])) + (8*(13 - 17*z + 26*z^2)*zeta[3])/3) + 
     ep*(Nf*TF^2*((32*Lp^3*((1 - z)^2 + z^2))/9 + (32*(41 - 160*z + 160*z^2))/
          81 - (32*(7 - 26*z + 26*z^2)*H[0, z])/9 + 
         Lp^2*((16*(5 - 16*z + 16*z^2))/9 + 4*((1 - z)^2 + z^2)*
            (-4*H[0, z] - (4*H[1, z])/3)) - (32*(7 - 26*z + 26*z^2)*H[1, z])/
          27 + (8*(5 - 16*z + 16*z^2)*H[2, z])/3 + 8*(5 - 16*z + 16*z^2)*
          H[0, 0, z] + (8*(5 - 16*z + 16*z^2)*H[1, 0, z])/3 + 
         (8*(5 - 16*z + 16*z^2)*H[1, 1, z])/9 + 
         Lp*((64*(7 - 26*z + 26*z^2))/27 - (16*(5 - 16*z + 16*z^2)*H[0, z])/
            3 - (16*(5 - 16*z + 16*z^2)*H[1, z])/9 + 4*((1 - z)^2 + z^2)*
            (4*H[2, z] + 12*H[0, 0, z] + 4*H[1, 0, z] + (4*H[1, 1, z])/3 - 
             (8*zeta[2])/3)) - (16*(5 - 16*z + 16*z^2)*zeta[2])/9 + 
         4*((1 - z)^2 + z^2)*(-6*H[3, z] - 2*H[1, 2, z] - 6*H[2, 0, z] - 
           2*H[2, 1, z] - 18*H[0, 0, 0, z] - 6*H[1, 0, 0, z] - 
           2*H[1, 1, 0, z] - (2*H[1, 1, 1, z])/3 + 4*H[0, z]*zeta[2] + 
           (4*H[1, z]*zeta[2])/3 + (4*zeta[3])/9)) + 
       CF*TF*(2*(1 + 17*z) + (-37 + 123*z - 116*z^2)*H[0, z] - 
         4*(8 - 29*z + 29*z^2)*H[1, z] + Lp^3*((4*(-1 + 4*z))/3 - 
           (8*(1 - 2*z + 4*z^2)*H[0, z])/3 - (16*((1 - z)^2 + z^2)*H[1, z])/
            3) + 12*(4 - 13*z + 13*z^2)*H[2, z] - 18*(3 - 10*z + 10*z^2)*
          H[3, z] + (96 - 315*z + 260*z^2)*H[0, 0, z] + 
         12*(4 - 13*z + 13*z^2)*H[1, 0, z] + 4*(4 - 13*z + 13*z^2)*
          H[1, 1, z] - 6*(3 - 10*z + 10*z^2)*H[1, 2, z] - 
         18*(3 - 10*z + 10*z^2)*H[2, 0, z] - 6*(3 - 10*z + 10*z^2)*
          H[2, 1, z] + (-11 + 348*z - 380*z^2)*H[0, 0, 0, z] - 
         18*(3 - 10*z + 10*z^2)*H[1, 0, 0, z] - 6*(3 - 10*z + 10*z^2)*
          H[1, 1, 0, z] - 2*(3 - 10*z + 10*z^2)*H[1, 1, 1, z] + 
         130*(1 - 2*z + 4*z^2)*H[0, 0, 0, 0, z] + 
         Lp^2*(2*(4 + 5*z) - 2*(-1 - 12*z + 20*z^2)*H[0, z] - 
           4*(3 - 10*z + 10*z^2)*H[1, z] + 20*(1 - 2*z + 4*z^2)*H[0, 0, z] + 
           4*((1 - z)^2 + z^2)*(6*H[2, z] + 6*H[1, 0, z] + 2*H[1, 1, z] - 
             6*zeta[2])) + (-44 + 161*z - 156*z^2)*zeta[2] + 
         (55 - 168*z + 160*z^2)*H[0, z]*zeta[2] + 4*(3 - 10*z + 10*z^2)*
          H[1, z]*zeta[2] - 2*(49 - 98*z + 88*z^2)*H[0, 0, z]*zeta[2] + 
         Lp*(6*(1 + 5*z) - 2*(24 - 57*z + 52*z^2)*H[0, z] - 
           8*(4 - 13*z + 13*z^2)*H[1, z] + 12*(3 - 10*z + 10*z^2)*H[2, z] + 
           2*(1 - 84*z + 100*z^2)*H[0, 0, z] + 12*(3 - 10*z + 10*z^2)*
            H[1, 0, z] + 4*(3 - 10*z + 10*z^2)*H[1, 1, z] - 
           76*(1 - 2*z + 4*z^2)*H[0, 0, 0, z] - 2*(19 - 64*z + 60*z^2)*
            zeta[2] + 4*(17 - 34*z + 32*z^2)*H[0, z]*zeta[2] + 
           4*((1 - z)^2 + z^2)*(-18*H[3, z] - 6*H[1, 2, z] - 18*H[2, 0, z] - 
             6*H[2, 1, z] - 18*H[1, 0, 0, z] - 6*H[1, 1, 0, z] - 
             2*H[1, 1, 1, z] + 4*H[1, z]*zeta[2])) + (2*(-1 + 4*z)*zeta[3])/
          3 - (4*(1 - 2*z + 4*z^2)*H[0, z]*zeta[3])/3 + 4*((1 - z)^2 + z^2)*
          (27*H[4, z] + 9*H[1, 3, z] + 9*H[2, 2, z] + 27*H[3, 0, z] + 
           9*H[3, 1, z] + 3*H[1, 1, 2, z] + 9*H[1, 2, 0, z] + 
           3*H[1, 2, 1, z] + 27*H[2, 0, 0, z] + 9*H[2, 1, 0, z] + 
           3*H[2, 1, 1, z] + 27*H[1, 0, 0, 0, z] + 9*H[1, 1, 0, 0, z] + 
           3*H[1, 1, 1, 0, z] + H[1, 1, 1, 1, z] - 6*H[2, z]*zeta[2] - 
           6*H[1, 0, z]*zeta[2] - 2*H[1, 1, z]*zeta[2] - (2*H[1, z]*zeta[3])/
            3 - (15*zeta[4])/4)) + CA*TF*((16*Lp^4*((1 - z)^2 + z^2))/3 - 
         (8*(320 - 410*z - 1019*z^2 + 1797*z^3))/(81*z) + 
         (2*(-832 + 1917*z - 6549*z^2 + 6170*z^3)*H[0, z])/(27*z) + 
         (4*(229 - 731*z + 731*z^2)*H[1, z])/27 + 
         Lp^3*((16*(LQ + 2*Lv)*((1 - z)^2 + z^2))/3 - 
           (8*(-4 + 8*z - 34*z^2 + 41*z^3))/(9*z) - 
           (16*(1 - 8*z + 4*z^2)*H[0, z])/3 - (16*((1 - z)^2 + z^2)*H[1, z])/
            3) - (4*(38 - 97*z + 97*z^2)*H[2, z])/3 + 2*(33 - 46*z + 46*z^2)*
          H[3, z] - 16*z*(1 + z)*H[-2, 0, z] + 8*z*(1 + z)*H[-1, 0, z] - 
         (2*(512 + 165*z - 561*z^2 + 1914*z^3)*H[0, 0, z])/(9*z) - 
         (4*(32 + 54*z - 195*z^2 + 223*z^3)*H[1, 0, z])/(9*z) - 
         (4*(38 - 127*z + 127*z^2)*H[1, 1, z])/9 + 2*(11 - 30*z + 30*z^2)*
          H[1, 2, z] + (2*(-32 + 147*z - 330*z^2 + 338*z^3)*H[2, 0, z])/
          (3*z) + 2*(11 - 30*z + 30*z^2)*H[2, 1, z] + 4*(5 - 34*z + 10*z^2)*
          H[3, 0, z] - 16*z*(1 + z)*H[-1, -1, 0, z] - 
         24*z*(1 + z)*H[-1, 0, 0, z] + (4*(-128 + 162*z - 765*z^2 + 715*z^3)*
           H[0, 0, 0, z])/(3*z) + (2*(-56 + 183*z - 462*z^2 + 434*z^3)*
           H[1, 0, 0, z])/(3*z) + (2*(-16 + 57*z - 186*z^2 + 178*z^3)*
           H[1, 1, 0, z])/(3*z) + (2*(11 - 34*z + 34*z^2)*H[1, 1, 1, z])/3 + 
         4*(9 - 46*z + 18*z^2)*H[2, 0, 0, z] - 16*(1 + 2*z^2)*H[2, 1, 0, z] - 
         4*(97 + 306*z + 64*z^2)*H[0, 0, 0, 0, z] + 
         (2*(-96 + 353*z - 835*z^2 + 766*z^3)*zeta[2])/(9*z) - 
         8*z*(1 + z)*H[-1, z]*zeta[2] + (2*(-48 - 27*z - 60*z^2 + 46*z^3)*
           H[0, z]*zeta[2])/(3*z) - (4*(8 - z + 2*z^2 + 2*z^3)*H[1, z]*
           zeta[2])/(3*z) + 8*(3 - 10*z + 6*z^2)*H[2, z]*zeta[2] - 
         8*(5 + 14*z + 5*z^2)*H[0, 0, z]*zeta[2] + 
         Lp^2*((-4*(32 - 5*z - 119*z^2 + 168*z^3))/(9*z) + 
           (8*(-8 + 12*z - 63*z^2 + 64*z^3)*H[0, z])/(3*z) + 
           (LQ + 2*Lv)*(-16*(1 - z)*z - 16*((1 - z)^2 + z^2)*H[0, z]) + 
           (4*(11 - 10*z + 10*z^2)*H[1, z])/3 + 8*(z^2 + (1 + z)^2)*
            H[-1, 0, z] - 8*(5 + 22*z)*H[0, 0, z] + 4*((1 - z)^2 + z^2)*
            (4*H[2, z] + 4*H[1, 0, z] - 2*H[1, 1, z]) + 16*(3 - 5*z + 6*z^2)*
            zeta[2]) + (LQ + 2*Lv)*(-8*(1 - z)*z + 16*(1 - z)*z*H[0, z] + 
           (1 - z)*z*(-32*H[0, 0, z] - 8*zeta[2]) + 4*((1 - z)^2 + z^2)*
            (-8*H[0, 0, 0, z] - 2*H[0, z]*zeta[2] + (2*zeta[3])/3)) + 
         (4*(16 - 26*z + 16*z^2 + 37*z^3)*zeta[3])/(9*z) - 
         (8*(25 - 44*z + 52*z^2)*H[0, z]*zeta[3])/3 + 
         Lp*((-4*(-208 + 521*z - 2047*z^2 + 2192*z^3))/(27*z) + 
           (4*(128 + 51*z - 315*z^2 + 626*z^3)*H[0, z])/(9*z) + 
           (8*(38 - 91*z + 91*z^2)*H[1, z])/9 - 4*(11 - 14*z + 14*z^2)*
            H[2, z] + 16*z*(1 + z)*H[-1, 0, z] - 
           (8*(-32 + 42*z - 219*z^2 + 207*z^3)*H[0, 0, z])/(3*z) - 
           (4*(-8 + 45*z - 90*z^2 + 86*z^3)*H[1, 0, z])/(3*z) - 
           (4*(11 - 34*z + 34*z^2)*H[1, 1, z])/3 - 8*(3 - 10*z + 6*z^2)*
            H[2, 0, z] + 8*(9 + 2*z)*(3 + 8*z)*H[0, 0, 0, z] + 
           (4*(12 + 13*z - 20*z^2 + 29*z^3)*zeta[2])/(3*z) - 
           16*(3 - 9*z + 7*z^2)*H[0, z]*zeta[2] + 4*(z^2 + (1 + z)^2)*
            (-4*H[-2, 0, z] - 4*H[-1, -1, 0, z] - 6*H[-1, 0, 0, z] - 
             2*H[-1, z]*zeta[2]) + 4*((1 - z)^2 + z^2)*(-10*H[3, z] + 
             4*H[1, 2, z] + 4*H[2, 1, z] - 12*H[1, 0, 0, z] + 
             4*H[1, 1, 0, z] + 2*H[1, 1, 1, z] - 8*H[1, z]*zeta[2]) + 
           (LQ + 2*Lv)*(-16*(1 - z)*z + 32*(1 - z)*z*H[0, z] + 
             4*((1 - z)^2 + z^2)*(8*H[0, 0, z] + 2*zeta[2])) + 
           (16*(14 - 19*z + 28*z^2)*zeta[3])/3) + 4*(z^2 + (1 + z)^2)*
          (4*H[-3, 0, z] + 4*H[-2, -1, 0, z] + 6*H[-2, 0, 0, z] + 
           4*H[-1, -2, 0, z] - 2*H[-1, 2, 0, z] + 4*H[-1, -1, -1, 0, z] + 
           6*H[-1, -1, 0, 0, z] + 3*H[-1, 0, 0, 0, z] + 2*H[-2, z]*zeta[2] + 
           2*H[-1, -1, z]*zeta[2] + H[-1, 0, z]*zeta[2] - 
           3*H[-1, z]*zeta[3]) + 4*((1 - z)^2 + z^2)*(17*H[4, z] - 
           2*H[1, 3, z] - 2*H[2, 2, z] - 3*H[3, 1, z] - H[1, 1, 2, z] - 
           2*H[1, 2, 0, z] - 2*H[1, 2, 1, z] - 2*H[2, 1, 1, z] + 
           26*H[1, 0, 0, 0, z] - H[1, 1, 1, 0, z] - H[1, 1, 1, 1, z] + 
           8*H[1, 0, z]*zeta[2] + 2*H[1, 1, z]*zeta[2] - (5*H[1, z]*zeta[3])/
            3) + (43 - 38*z + 86*z^2)*zeta[4])) + 
     ep^2*(Nf*TF^2*((16*Lp^4*((1 - z)^2 + z^2))/9 + 
         (128*(61 - 242*z + 242*z^2))/243 - (32*(41 - 160*z + 160*z^2)*
           H[0, z])/27 + Lp^3*((32*(5 - 16*z + 16*z^2))/27 + 
           4*((1 - z)^2 + z^2)*((-8*H[0, z])/3 - (8*H[1, z])/9)) - 
         (32*(41 - 160*z + 160*z^2)*H[1, z])/81 + 
         (32*(7 - 26*z + 26*z^2)*H[2, z])/9 - 8*(5 - 16*z + 16*z^2)*H[3, z] + 
         (32*(7 - 26*z + 26*z^2)*H[0, 0, z])/3 + 
         (32*(7 - 26*z + 26*z^2)*H[1, 0, z])/9 + 
         (32*(7 - 26*z + 26*z^2)*H[1, 1, z])/27 - 
         (8*(5 - 16*z + 16*z^2)*H[1, 2, z])/3 - 8*(5 - 16*z + 16*z^2)*
          H[2, 0, z] - (8*(5 - 16*z + 16*z^2)*H[2, 1, z])/3 - 
         24*(5 - 16*z + 16*z^2)*H[0, 0, 0, z] - 8*(5 - 16*z + 16*z^2)*
          H[1, 0, 0, z] - (8*(5 - 16*z + 16*z^2)*H[1, 1, 0, z])/3 - 
         (8*(5 - 16*z + 16*z^2)*H[1, 1, 1, z])/9 + 
         Lp^2*((64*(7 - 26*z + 26*z^2))/27 - (16*(5 - 16*z + 16*z^2)*H[0, z])/
            3 - (16*(5 - 16*z + 16*z^2)*H[1, z])/9 + 4*((1 - z)^2 + z^2)*
            (4*H[2, z] + 12*H[0, 0, z] + 4*H[1, 0, z] + (4*H[1, 1, z])/3 - 
             (8*zeta[2])/3)) - (64*(7 - 26*z + 26*z^2)*zeta[2])/27 + 
         (16*(5 - 16*z + 16*z^2)*H[0, z]*zeta[2])/3 + 
         (16*(5 - 16*z + 16*z^2)*H[1, z]*zeta[2])/9 + 
         Lp*((64*(41 - 160*z + 160*z^2))/81 - (64*(7 - 26*z + 26*z^2)*
             H[0, z])/9 - (64*(7 - 26*z + 26*z^2)*H[1, z])/27 + 
           (16*(5 - 16*z + 16*z^2)*H[2, z])/3 + 16*(5 - 16*z + 16*z^2)*
            H[0, 0, z] + (16*(5 - 16*z + 16*z^2)*H[1, 0, z])/3 + 
           (16*(5 - 16*z + 16*z^2)*H[1, 1, z])/9 - 
           (32*(5 - 16*z + 16*z^2)*zeta[2])/9 + 4*((1 - z)^2 + z^2)*
            (-12*H[3, z] - 4*H[1, 2, z] - 12*H[2, 0, z] - 4*H[2, 1, z] - 
             36*H[0, 0, 0, z] - 12*H[1, 0, 0, z] - 4*H[1, 1, 0, z] - 
             (4*H[1, 1, 1, z])/3 + 8*H[0, z]*zeta[2] + (8*H[1, z]*zeta[2])/
              3 + (8*zeta[3])/9)) + (16*(5 - 16*z + 16*z^2)*zeta[3])/27 + 
         4*((1 - z)^2 + z^2)*(18*H[4, z] + 6*H[1, 3, z] + 6*H[2, 2, z] + 
           18*H[3, 0, z] + 6*H[3, 1, z] + 2*H[1, 1, 2, z] + 6*H[1, 2, 0, z] + 
           2*H[1, 2, 1, z] + 18*H[2, 0, 0, z] + 6*H[2, 1, 0, z] + 
           2*H[2, 1, 1, z] + 54*H[0, 0, 0, 0, z] + 18*H[1, 0, 0, 0, z] + 
           6*H[1, 1, 0, 0, z] + 2*H[1, 1, 1, 0, z] + (2*H[1, 1, 1, 1, z])/3 - 
           4*H[2, z]*zeta[2] - 12*H[0, 0, z]*zeta[2] - 4*H[1, 0, z]*zeta[2] - 
           (4*H[1, 1, z]*zeta[2])/3 - (4*H[0, z]*zeta[3])/3 - 
           (4*H[1, z]*zeta[3])/9 - (4*zeta[4])/3)) + 
       CF*TF*(72*z - 2*(33 - 129*z + 122*z^2)*H[0, z] - 
         4*(16 - 61*z + 61*z^2)*H[1, z] + Lp^4*((2*(-1 + 4*z))/3 - 
           (4*(1 - 2*z + 4*z^2)*H[0, z])/3 - (8*((1 - z)^2 + z^2)*H[1, z])/
            3) + 12*(8 - 29*z + 29*z^2)*H[2, z] - 36*(4 - 13*z + 13*z^2)*
          H[3, z] + 54*(3 - 10*z + 10*z^2)*H[4, z] + (167 - 705*z + 580*z^2)*
          H[0, 0, z] + 12*(8 - 29*z + 29*z^2)*H[1, 0, z] + 
         4*(8 - 29*z + 29*z^2)*H[1, 1, z] - 12*(4 - 13*z + 13*z^2)*
          H[1, 2, z] + 18*(3 - 10*z + 10*z^2)*H[1, 3, z] - 
         36*(4 - 13*z + 13*z^2)*H[2, 0, z] - 12*(4 - 13*z + 13*z^2)*
          H[2, 1, z] + 18*(3 - 10*z + 10*z^2)*H[2, 2, z] + 
         54*(3 - 10*z + 10*z^2)*H[3, 0, z] + 18*(3 - 10*z + 10*z^2)*
          H[3, 1, z] + (-336 + 1233*z - 988*z^2)*H[0, 0, 0, z] - 
         36*(4 - 13*z + 13*z^2)*H[1, 0, 0, z] - 12*(4 - 13*z + 13*z^2)*
          H[1, 1, 0, z] - 4*(4 - 13*z + 13*z^2)*H[1, 1, 1, z] + 
         6*(3 - 10*z + 10*z^2)*H[1, 1, 2, z] + 18*(3 - 10*z + 10*z^2)*
          H[1, 2, 0, z] + 6*(3 - 10*z + 10*z^2)*H[1, 2, 1, z] + 
         54*(3 - 10*z + 10*z^2)*H[2, 0, 0, z] + 18*(3 - 10*z + 10*z^2)*
          H[2, 1, 0, z] + 6*(3 - 10*z + 10*z^2)*H[2, 1, 1, z] + 
         (49 - 1236*z + 1300*z^2)*H[0, 0, 0, 0, z] + 54*(3 - 10*z + 10*z^2)*
          H[1, 0, 0, 0, z] + 18*(3 - 10*z + 10*z^2)*H[1, 1, 0, 0, z] + 
         6*(3 - 10*z + 10*z^2)*H[1, 1, 1, 0, z] + 2*(3 - 10*z + 10*z^2)*
          H[1, 1, 1, 1, z] - 422*(1 - 2*z + 4*z^2)*H[0, 0, 0, 0, 0, z] + 
         Lp^3*((4*(4 + 5*z))/3 - (4*(-1 - 12*z + 20*z^2)*H[0, z])/3 - 
           (8*(3 - 10*z + 10*z^2)*H[1, z])/3 + (40*(1 - 2*z + 4*z^2)*
             H[0, 0, z])/3 + 4*((1 - z)^2 + z^2)*(4*H[2, z] + 4*H[1, 0, z] + 
             (4*H[1, 1, z])/3 - 4*zeta[2])) - 3*(31 - 121*z + 116*z^2)*
          zeta[2] + (120 - 411*z + 416*z^2)*H[0, z]*zeta[2] + 
         8*(4 - 13*z + 13*z^2)*H[1, z]*zeta[2] - 12*(3 - 10*z + 10*z^2)*
          H[2, z]*zeta[2] + (-161 + 456*z - 440*z^2)*H[0, 0, z]*zeta[2] - 
         12*(3 - 10*z + 10*z^2)*H[1, 0, z]*zeta[2] - 4*(3 - 10*z + 10*z^2)*
          H[1, 1, z]*zeta[2] + 2*(143 - 286*z + 248*z^2)*H[0, 0, 0, z]*
          zeta[2] + Lp^2*(6*(1 + 5*z) - 2*(24 - 57*z + 52*z^2)*H[0, z] - 
           8*(4 - 13*z + 13*z^2)*H[1, z] + 12*(3 - 10*z + 10*z^2)*H[2, z] + 
           2*(1 - 84*z + 100*z^2)*H[0, 0, z] + 12*(3 - 10*z + 10*z^2)*
            H[1, 0, z] + 4*(3 - 10*z + 10*z^2)*H[1, 1, z] - 
           76*(1 - 2*z + 4*z^2)*H[0, 0, 0, z] - 2*(19 - 64*z + 60*z^2)*
            zeta[2] + 4*(17 - 34*z + 32*z^2)*H[0, z]*zeta[2] + 
           4*((1 - z)^2 + z^2)*(-18*H[3, z] - 6*H[1, 2, z] - 18*H[2, 0, z] - 
             6*H[2, 1, z] - 18*H[1, 0, 0, z] - 6*H[1, 1, 0, z] - 
             2*H[1, 1, 1, z] + 4*H[1, z]*zeta[2])) + (2*(4 + 5*z)*zeta[3])/
          3 - (2*(-1 - 12*z + 20*z^2)*H[0, z]*zeta[3])/3 - 
         (4*(3 - 10*z + 10*z^2)*H[1, z]*zeta[3])/3 + 
         (20*(1 - 2*z + 4*z^2)*H[0, 0, z]*zeta[3])/3 + 
         Lp*(4*(1 + 17*z) - 2*(37 - 123*z + 116*z^2)*H[0, z] - 
           8*(8 - 29*z + 29*z^2)*H[1, z] + 24*(4 - 13*z + 13*z^2)*H[2, z] - 
           36*(3 - 10*z + 10*z^2)*H[3, z] + 2*(96 - 315*z + 260*z^2)*
            H[0, 0, z] + 24*(4 - 13*z + 13*z^2)*H[1, 0, z] + 
           8*(4 - 13*z + 13*z^2)*H[1, 1, z] - 12*(3 - 10*z + 10*z^2)*
            H[1, 2, z] - 36*(3 - 10*z + 10*z^2)*H[2, 0, z] - 
           12*(3 - 10*z + 10*z^2)*H[2, 1, z] - 2*(11 - 348*z + 380*z^2)*
            H[0, 0, 0, z] - 36*(3 - 10*z + 10*z^2)*H[1, 0, 0, z] - 
           12*(3 - 10*z + 10*z^2)*H[1, 1, 0, z] - 4*(3 - 10*z + 10*z^2)*
            H[1, 1, 1, z] + 260*(1 - 2*z + 4*z^2)*H[0, 0, 0, 0, z] - 
           2*(44 - 161*z + 156*z^2)*zeta[2] + 2*(55 - 168*z + 160*z^2)*
            H[0, z]*zeta[2] + 8*(3 - 10*z + 10*z^2)*H[1, z]*zeta[2] - 
           4*(49 - 98*z + 88*z^2)*H[0, 0, z]*zeta[2] + (4*(-1 + 4*z)*zeta[3])/
            3 - (8*(1 - 2*z + 4*z^2)*H[0, z]*zeta[3])/3 + 4*((1 - z)^2 + z^2)*
            (54*H[4, z] + 18*H[1, 3, z] + 18*H[2, 2, z] + 54*H[3, 0, z] + 
             18*H[3, 1, z] + 6*H[1, 1, 2, z] + 18*H[1, 2, 0, z] + 
             6*H[1, 2, 1, z] + 54*H[2, 0, 0, z] + 18*H[2, 1, 0, z] + 
             6*H[2, 1, 1, z] + 54*H[1, 0, 0, 0, z] + 18*H[1, 1, 0, 0, z] + 
             6*H[1, 1, 1, 0, z] + 2*H[1, 1, 1, 1, z] - 12*H[2, z]*zeta[2] - 
             12*H[1, 0, z]*zeta[2] - 4*H[1, 1, z]*zeta[2] - 
             (4*H[1, z]*zeta[3])/3 - (15*zeta[4])/2)) + 
         ((-97 + 328*z - 300*z^2)*zeta[4])/4 + ((83 - 166*z + 152*z^2)*
           H[0, z]*zeta[4])/2 + 4*((1 - z)^2 + z^2)*(-81*H[5, z] - 
           27*H[1, 4, z] - 27*H[2, 3, z] - 27*H[3, 2, z] - 81*H[4, 0, z] - 
           27*H[4, 1, z] - 9*H[1, 1, 3, z] - 9*H[1, 2, 2, z] - 
           27*H[1, 3, 0, z] - 9*H[1, 3, 1, z] - 9*H[2, 1, 2, z] - 
           27*H[2, 2, 0, z] - 9*H[2, 2, 1, z] - 81*H[3, 0, 0, z] - 
           27*H[3, 1, 0, z] - 9*H[3, 1, 1, z] - 3*H[1, 1, 1, 2, z] - 
           9*H[1, 1, 2, 0, z] - 3*H[1, 1, 2, 1, z] - 27*H[1, 2, 0, 0, z] - 
           9*H[1, 2, 1, 0, z] - 3*H[1, 2, 1, 1, z] - 81*H[2, 0, 0, 0, z] - 
           27*H[2, 1, 0, 0, z] - 9*H[2, 1, 1, 0, z] - 3*H[2, 1, 1, 1, z] - 
           81*H[1, 0, 0, 0, 0, z] - 27*H[1, 1, 0, 0, 0, z] - 
           9*H[1, 1, 1, 0, 0, z] - 3*H[1, 1, 1, 1, 0, z] - 
           H[1, 1, 1, 1, 1, z] + 18*H[3, z]*zeta[2] + 6*H[1, 2, z]*zeta[2] + 
           18*H[2, 0, z]*zeta[2] + 6*H[2, 1, z]*zeta[2] + 18*H[1, 0, 0, z]*
            zeta[2] + 6*H[1, 1, 0, z]*zeta[2] + 2*H[1, 1, 1, z]*zeta[2] + 
           2*H[2, z]*zeta[3] + 2*H[1, 0, z]*zeta[3] + (2*H[1, 1, z]*zeta[3])/
            3 - 2*zeta[2]*zeta[3] + 2*H[1, z]*zeta[4])) + 
       CA*TF*((16*Lp^5*((1 - z)^2 + z^2))/5 - 
         (4*(-3872 + 9817*z - 37331*z^2 + 39646*z^3))/(243*z) + 
         (4*(2560 - 1221*z - 5166*z^2 + 12295*z^3)*H[0, z])/(81*z) + 
         (172*(32 - 115*z + 115*z^2)*H[1, z])/81 + 
         Lp^4*((8*(LQ + 2*Lv)*((1 - z)^2 + z^2))/3 - 
           (4*(-4 + 8*z - 22*z^2 + 29*z^3))/(9*z) - 
           (8*(3 - 12*z + 8*z^2)*H[0, z])/3 - (8*((1 - z)^2 + z^2)*H[1, z])/
            3) - (4*(229 - 749*z + 749*z^2)*H[2, z])/9 + 
         4*(38 - 99*z + 99*z^2)*H[3, z] - 2*(99 - 130*z + 130*z^2)*H[4, z] + 
         32*z*(1 + z)*H[-3, 0, z] - 16*z*(1 + z)*H[-2, 0, z] + 
         8*z*(1 + z)*H[-1, 0, z] - (2*(-3328 + 7275*z - 21387*z^2 + 
            18330*z^3)*H[0, 0, z])/(27*z) - 
         (4*(-208 + 1095*z - 3087*z^2 + 2887*z^3)*H[1, 0, z])/(27*z) - 
         (4*(229 - 839*z + 839*z^2)*H[1, 1, z])/27 + 
         (4*(38 - 121*z + 121*z^2)*H[1, 2, z])/3 - 2*(33 - 74*z + 74*z^2)*
          H[1, 3, z] + (4*(128 + 102*z - 507*z^2 + 655*z^3)*H[2, 0, z])/
          (9*z) + (4*(38 - 121*z + 121*z^2)*H[2, 1, z])/3 - 
         2*(33 - 74*z + 74*z^2)*H[2, 2, z] - 
         (2*(-128 + 489*z - 1158*z^2 + 1238*z^3)*H[3, 0, z])/(3*z) - 
         6*(11 - 26*z + 26*z^2)*H[3, 1, z] - 4*(15 - 142*z + 30*z^2)*
          H[4, 0, z] + 32*z*(1 + z)*H[-2, -1, 0, z] + 
         48*z*(1 + z)*H[-2, 0, 0, z] + 32*z*(1 + z)*H[-1, -2, 0, z] - 
         16*z*(1 + z)*H[-1, -1, 0, z] - 24*z*(1 + z)*H[-1, 0, 0, z] - 
         16*z*(1 + z)*H[-1, 2, 0, z] + (2*(2048 + 39*z + 429*z^2 + 4838*z^3)*
           H[0, 0, 0, z])/(9*z) + (4*(224 - 78*z - 201*z^2 + 397*z^3)*
           H[1, 0, 0, z])/(9*z) + (4*(64 - 6*z - 171*z^2 + 227*z^3)*
           H[1, 1, 0, z])/(9*z) + (4*(38 - 127*z + 127*z^2)*H[1, 1, 1, z])/
          9 - 2*(11 - 26*z + 26*z^2)*H[1, 1, 2, z] - 
         (2*(-64 + 195*z - 606*z^2 + 574*z^3)*H[1, 2, 0, z])/(3*z) - 
         2*(11 - 30*z + 30*z^2)*H[1, 2, 1, z] - 
         (2*(-224 + 633*z - 1662*z^2 + 1718*z^3)*H[2, 0, 0, z])/(3*z) - 
         (2*(-64 + 195*z - 582*z^2 + 598*z^3)*H[2, 1, 0, z])/(3*z) - 
         2*(11 - 30*z + 30*z^2)*H[2, 1, 1, z] - 8*(1 - 18*z + 2*z^2)*
          H[2, 2, 0, z] - 12*(5 - 66*z + 10*z^2)*H[3, 0, 0, z] + 
         4*(5 + 38*z + 10*z^2)*H[3, 1, 0, z] + 32*z*(1 + z)*
          H[-1, -1, -1, 0, z] + 48*z*(1 + z)*H[-1, -1, 0, 0, z] + 
         24*z*(1 + z)*H[-1, 0, 0, 0, z] - 
         (4*(-512 + 654*z - 2655*z^2 + 2541*z^3)*H[0, 0, 0, 0, z])/(3*z) - 
         (2*(-296 + 741*z - 2058*z^2 + 1910*z^3)*H[1, 0, 0, 0, z])/(3*z) - 
         (2*(-112 + 267*z - 870*z^2 + 814*z^3)*H[1, 1, 0, 0, z])/(3*z) - 
         (2*(-32 + 81*z - 270*z^2 + 254*z^3)*H[1, 1, 1, 0, z])/(3*z) - 
         (2*(11 - 34*z + 34*z^2)*H[1, 1, 1, 1, z])/3 - 
         4*(51 - 250*z + 102*z^2)*H[2, 0, 0, 0, z] - 16*(1 - 16*z + 2*z^2)*
          H[2, 1, 0, 0, z] + 8*(1 + 6*z + 2*z^2)*H[2, 1, 1, 0, z] + 
         4*(275 + 1286*z + 128*z^2)*H[0, 0, 0, 0, 0, z] + 
         (2*(624 + 37*z - 1415*z^2 + 1778*z^3)*zeta[2])/(27*z) + 
         16*z*(1 + z)*H[-2, z]*zeta[2] - 8*z*(1 + z)*H[-1, z]*zeta[2] - 
         (2*(-384 + 1113*z - 2667*z^2 + 2132*z^3)*H[0, z]*zeta[2])/(9*z) - 
         (8*(-32 + 98*z - 241*z^2 + 213*z^3)*H[1, z]*zeta[2])/(9*z) - 
         (4*(-32 + 15*z - 66*z^2 + 74*z^3)*H[2, z]*zeta[2])/(3*z) - 
         8*(1 - 26*z + 2*z^2)*H[3, z]*zeta[2] + 16*z*(1 + z)*H[-1, -1, z]*
          zeta[2] + 8*z*(1 + z)*H[-1, 0, z]*zeta[2] - 
         (2*(-192 - 21*z - 528*z^2 + 536*z^3)*H[0, 0, z]*zeta[2])/(3*z) - 
         (4*(-12 + 7*z - 34*z^2 + 28*z^3)*H[1, 0, z]*zeta[2])/z - 
         (4*(-16 + 13*z - 62*z^2 + 54*z^3)*H[1, 1, z]*zeta[2])/(3*z) - 
         4*(1 - 38*z + 2*z^2)*H[2, 0, z]*zeta[2] + 64*z*H[2, 1, z]*zeta[2] + 
         8*(49 + 16*z + 79*z^2)*H[0, 0, 0, z]*zeta[2] + 
         Lp^3*((-8*(32 - 5*z - 83*z^2 + 132*z^3))/(27*z) + 
           (16*(-8 + 12*z - 51*z^2 + 52*z^3)*H[0, z])/(9*z) + 
           (LQ + 2*Lv)*((-32*(1 - z)*z)/3 - (32*((1 - z)^2 + z^2)*H[0, z])/
              3) + (8*(11 - 10*z + 10*z^2)*H[1, z])/9 + 
           (16*(z^2 + (1 + z)^2)*H[-1, 0, z])/3 + (16*(-1 - 30*z + 8*z^2)*
             H[0, 0, z])/3 + 4*((1 - z)^2 + z^2)*((8*H[2, z])/3 + 
             (8*H[1, 0, z])/3 - (4*H[1, 1, z])/3) + 
           (16*(7 - 12*z + 14*z^2)*zeta[2])/3) + 
         (4*(-128 + 185*z - 475*z^2 + 504*z^3)*zeta[3])/(27*z) - 
         24*z*(1 + z)*H[-1, z]*zeta[3] + (8*(-32 + 48*z - 87*z^2 + 40*z^3)*
           H[0, z]*zeta[3])/(9*z) + (4*(-24 + 47*z - 136*z^2 + 124*z^3)*
           H[1, z]*zeta[3])/(9*z) + (8*(5 - 22*z + 10*z^2)*H[2, z]*zeta[3])/
          3 + (8*(47 - 126*z + 104*z^2)*H[0, 0, z]*zeta[3])/3 + 
         (8*(19 - 33*z + 38*z^2)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(-208 + 521*z - 1939*z^2 + 2084*z^3))/(27*z) + 
           (4*(128 + 51*z - 243*z^2 + 554*z^3)*H[0, z])/(9*z) + 
           (8*(38 - 91*z + 91*z^2)*H[1, z])/9 - 4*(11 - 14*z + 14*z^2)*
            H[2, z] + 16*z*(1 + z)*H[-1, 0, z] - 
           (8*(-32 + 42*z - 195*z^2 + 183*z^3)*H[0, 0, z])/(3*z) - 
           (4*(-8 + 45*z - 90*z^2 + 86*z^3)*H[1, 0, z])/(3*z) - 
           (4*(11 - 34*z + 34*z^2)*H[1, 1, z])/3 - 8*(3 - 10*z + 6*z^2)*
            H[2, 0, z] + 8*(19 + 94*z)*H[0, 0, 0, z] + 
           (4*(12 + 13*z - 32*z^2 + 41*z^3)*zeta[2])/(3*z) - 
           16*(4 - 11*z + 9*z^2)*H[0, z]*zeta[2] + 4*(z^2 + (1 + z)^2)*
            (-4*H[-2, 0, z] - 4*H[-1, -1, 0, z] - 6*H[-1, 0, 0, z] - 
             2*H[-1, z]*zeta[2]) + 4*((1 - z)^2 + z^2)*(-10*H[3, z] + 
             4*H[1, 2, z] + 4*H[2, 1, z] - 12*H[1, 0, 0, z] + 
             4*H[1, 1, 0, z] + 2*H[1, 1, 1, z] - 8*H[1, z]*zeta[2]) + 
           (LQ + 2*Lv)*(-16*(1 - z)*z + 32*(1 - z)*z*H[0, z] + 
             4*((1 - z)^2 + z^2)*(8*H[0, 0, z] + 2*zeta[2])) + 
           16*(5 - 7*z + 10*z^2)*zeta[3]) - 
         ((-252 + 227*z - 1108*z^2 + 757*z^3)*zeta[4])/(6*z) + 
         2*(43 - 57*z + 79*z^2)*H[0, z]*zeta[4] + 
         Lp*((-32*(160 - 205*z - 469*z^2 + 858*z^3))/(81*z) + 
           (4*(-832 + 1917*z - 6333*z^2 + 5954*z^3)*H[0, z])/(27*z) + 
           (8*(229 - 731*z + 731*z^2)*H[1, z])/27 - 
           (8*(38 - 97*z + 97*z^2)*H[2, z])/3 + 4*(33 - 46*z + 46*z^2)*
            H[3, z] - 32*z*(1 + z)*H[-2, 0, z] + 16*z*(1 + z)*H[-1, 0, z] - 
           (4*(512 + 165*z - 417*z^2 + 1770*z^3)*H[0, 0, z])/(9*z) - 
           (8*(32 + 54*z - 195*z^2 + 223*z^3)*H[1, 0, z])/(9*z) - 
           (8*(38 - 127*z + 127*z^2)*H[1, 1, z])/9 + 4*(11 - 30*z + 30*z^2)*
            H[1, 2, z] + (4*(-32 + 147*z - 330*z^2 + 338*z^3)*H[2, 0, z])/
            (3*z) + 4*(11 - 30*z + 30*z^2)*H[2, 1, z] + 8*(5 - 34*z + 10*z^2)*
            H[3, 0, z] - 32*z*(1 + z)*H[-1, -1, 0, z] - 48*z*(1 + z)*
            H[-1, 0, 0, z] + (8*(-128 + 162*z - 717*z^2 + 667*z^3)*
             H[0, 0, 0, z])/(3*z) + (4*(-56 + 183*z - 462*z^2 + 434*z^3)*
             H[1, 0, 0, z])/(3*z) + (4*(-16 + 57*z - 186*z^2 + 178*z^3)*
             H[1, 1, 0, z])/(3*z) + (4*(11 - 34*z + 34*z^2)*H[1, 1, 1, z])/
            3 + 8*(9 - 46*z + 18*z^2)*H[2, 0, 0, z] - 32*(1 + 2*z^2)*
            H[2, 1, 0, z] - 8*(81 + 338*z + 32*z^2)*H[0, 0, 0, 0, z] + 
           (4*(-96 + 353*z - 871*z^2 + 802*z^3)*zeta[2])/(9*z) - 
           16*z*(1 + z)*H[-1, z]*zeta[2] + (4*(-48 - 27*z - 36*z^2 + 22*z^3)*
             H[0, z]*zeta[2])/(3*z) - (8*(8 - z + 2*z^2 + 2*z^3)*H[1, z]*
             zeta[2])/(3*z) + 16*(3 - 10*z + 6*z^2)*H[2, z]*zeta[2] - 
           16*(3 + 18*z + z^2)*H[0, 0, z]*zeta[2] + 
           (8*(16 - 26*z + 4*z^2 + 49*z^3)*zeta[3])/(9*z) - 
           (16*(27 - 48*z + 56*z^2)*H[0, z]*zeta[3])/3 + 4*(z^2 + (1 + z)^2)*
            (8*H[-3, 0, z] + 8*H[-2, -1, 0, z] + 12*H[-2, 0, 0, z] + 
             8*H[-1, -2, 0, z] - 4*H[-1, 2, 0, z] + 8*H[-1, -1, -1, 0, z] + 
             12*H[-1, -1, 0, 0, z] + 6*H[-1, 0, 0, 0, z] + 
             4*H[-2, z]*zeta[2] + 4*H[-1, -1, z]*zeta[2] + 2*H[-1, 0, z]*
              zeta[2] - 6*H[-1, z]*zeta[3]) + 4*((1 - z)^2 + z^2)*
            (34*H[4, z] - 4*H[1, 3, z] - 4*H[2, 2, z] - 6*H[3, 1, z] - 
             2*H[1, 1, 2, z] - 4*H[1, 2, 0, z] - 4*H[1, 2, 1, z] - 
             4*H[2, 1, 1, z] + 52*H[1, 0, 0, 0, z] - 2*H[1, 1, 1, 0, z] - 
             2*H[1, 1, 1, 1, z] + 16*H[1, 0, z]*zeta[2] + 4*H[1, 1, z]*
              zeta[2] - (10*H[1, z]*zeta[3])/3) + (LQ + 2*Lv)*
            (-16*(1 - z)*z + 32*(1 - z)*z*H[0, z] + (1 - z)*z*
              (-64*H[0, 0, z] - 16*zeta[2]) + 4*((1 - z)^2 + z^2)*
              (-16*H[0, 0, 0, z] - 4*H[0, z]*zeta[2] + (4*zeta[3])/3)) + 
           4*(25 - 26*z + 50*z^2)*zeta[4]) + 4*(z^2 + (1 + z)^2)*
          (-8*H[-4, 0, z] - 8*H[-3, -1, 0, z] - 12*H[-3, 0, 0, z] - 
           8*H[-2, -2, 0, z] + 4*H[-2, 2, 0, z] - 8*H[-1, -3, 0, z] + 
           12*H[-1, 3, 0, z] - 8*H[-2, -1, -1, 0, z] - 
           12*H[-2, -1, 0, 0, z] - 6*H[-2, 0, 0, 0, z] - 
           8*H[-1, -2, -1, 0, z] - 12*H[-1, -2, 0, 0, z] - 
           8*H[-1, -1, -2, 0, z] + 4*H[-1, -1, 2, 0, z] + 
           14*H[-1, 2, 0, 0, z] + 4*H[-1, 2, 1, 0, z] - 
           8*H[-1, -1, -1, -1, 0, z] - 12*H[-1, -1, -1, 0, 0, z] - 
           6*H[-1, -1, 0, 0, 0, z] + 23*H[-1, 0, 0, 0, 0, z] - 
           4*H[-3, z]*zeta[2] - 4*H[-2, -1, z]*zeta[2] - 2*H[-2, 0, z]*
            zeta[2] - 4*H[-1, -2, z]*zeta[2] + 4*H[-1, 2, z]*zeta[2] - 
           4*H[-1, -1, -1, z]*zeta[2] - 2*H[-1, -1, 0, z]*zeta[2] + 
           5*H[-1, 0, 0, z]*zeta[2] + 6*H[-2, z]*zeta[3] + 
           6*H[-1, -1, z]*zeta[3] + (14*H[-1, 0, z]*zeta[3])/3 - 
           6*H[-1, z]*zeta[4]) + 4*((1 - z)^2 + z^2)*(-71*H[5, z] - 
           10*H[1, 4, z] - 10*H[2, 3, z] - 7*H[3, 2, z] - H[4, 1, z] - 
           5*H[1, 1, 3, z] - 2*H[1, 2, 2, z] - 10*H[1, 3, 0, z] + 
           2*H[1, 3, 1, z] - 2*H[2, 1, 2, z] + 2*H[2, 2, 1, z] + 
           3*H[3, 1, 1, z] - H[1, 1, 1, 2, z] - 5*H[1, 1, 2, 0, z] + 
           H[1, 1, 2, 1, z] - 18*H[1, 2, 0, 0, z] - 2*H[1, 2, 1, 0, z] + 
           2*H[1, 2, 1, 1, z] + 2*H[2, 1, 1, 1, z] - 
           126*H[1, 0, 0, 0, 0, z] - 28*H[1, 1, 0, 0, 0, z] - 
           9*H[1, 1, 1, 0, 0, z] - H[1, 1, 1, 1, 0, z] + H[1, 1, 1, 1, 1, 
            z] - 4*H[1, 2, z]*zeta[2] - 12*H[1, 0, 0, z]*zeta[2] - 
           H[1, 1, 0, z]*zeta[2] - 2*H[1, 1, 1, z]*zeta[2] + 
           (16*H[1, 0, z]*zeta[3])/3 + (4*H[1, 1, z]*zeta[3])/3 + 
           (39*H[1, z]*zeta[4])/4) + (LQ + 2*Lv)*(-8*(1 - z)*z + 
           16*(1 - z)*z*H[0, z] + (1 - z)*z*(-32*H[0, 0, z] - 8*zeta[2]) + 
           (1 - z)*z*(64*H[0, 0, 0, z] + 16*H[0, z]*zeta[2] - 
             (16*zeta[3])/3) + 4*((1 - z)^2 + z^2)*(16*H[0, 0, 0, 0, z] + 
             4*H[0, 0, z]*zeta[2] - (4*H[0, z]*zeta[3])/3 + (7*zeta[4])/4)) + 
         (8*(83 - 101*z + 166*z^2)*zeta[5])/5))
 
F2baregg0 = 0
 
F2baregg1 = 4*CA*(1 - z)*z + CA*ep*(1 - z)*z*(4*Lp - 8*H[0, z]) + 
     CA*ep^2*(1 - z)*z*(2*Lp^2 - 8*Lp*H[0, z] + 16*H[0, 0, z] + 2*zeta[2]) + 
     CA*ep^3*(1 - z)*z*((2*Lp^3)/3 - 4*Lp^2*H[0, z] - 32*H[0, 0, 0, z] - 
       4*H[0, z]*zeta[2] + Lp*(16*H[0, 0, z] + 2*zeta[2]) + (4*zeta[3])/3) + 
     CA*ep^4*(1 - z)*z*(Lp^4/6 - (4*Lp^3*H[0, z])/3 + 64*H[0, 0, 0, 0, z] + 
       8*H[0, 0, z]*zeta[2] + Lp^2*(8*H[0, 0, z] + zeta[2]) - 
       (8*H[0, z]*zeta[3])/3 + Lp*(-32*H[0, 0, 0, z] - 4*H[0, z]*zeta[2] + 
         (4*zeta[3])/3) + (9*zeta[4])/4)
 
F2baregg2 = (16*CA^2*(1 - z)*z)/ep^2 + CA*Nf*TF*((-32*Lp*(1 - z)*z)/3 + 
       (8*(-1 - 3*z - 16*z^2 + 17*z^3))/(9*z) - (16*z*(-1 + 2*z)*H[0, z])/
        3) + ((-16*CA*Nf*TF*(1 - z)*z)/3 + 
       CF*Nf*TF*((-16*(1 - z)*(-1 + 2*z + 2*z^2))/(3*z) - 16*z*H[0, z]) + 
       CA^2*(16*Lp*(1 - z)*z - 8*LQ*(1 - z)*z - 16*Lv*(1 - z)*z + 
         (4*(1 - z)*(-2 + 4*z + 45*z^2))/(3*z) + 32*z^2*H[0, z] + 
         16*(1 - z)*z*H[1, z]))/ep + CF*Nf*TF*((16*(1 - z)^3)/z + 
       (32*(1 - z)*(-1 + 2*z + 2*z^2)*H[0, z])/(3*z) + 
       Lp*((-32*(1 - z)*(-1 + 2*z + 2*z^2))/(3*z) - 32*z*H[0, z]) + 
       80*z*H[0, 0, z]) + CA^2*((4*(-11 + 39*z - 62*z^2 + 37*z^3))/(9*z) + 
       16*LQ*(1 - z)*z*H[0, z] + 32*Lv*(1 - z)*z*H[0, z] + 
       (4*(4 - 12*z - 101*z^2 + 78*z^3)*H[0, z])/(3*z) + 
       Lp*(-16*LQ*(1 - z)*z - 32*Lv*(1 - z)*z + 
         (8*(1 - z)*(-2 + 4*z + 45*z^2))/(3*z) + 32*z*(1 + z)*H[0, z] + 
         32*(1 - z)*z*H[1, z]) - 48*z*(2 + z)*H[0, 0, z] + 
       16*(1 - z)*z*(-3*H[2, z] - 2*H[1, 0, z] + zeta[2])) + 
     ep*(CA*Nf*TF*((-32*Lp^2*(1 - z)*z)/3 + 
         (16*(-10 - 12*z - 34*z^2 + 35*z^3))/(27*z) + 
         (8*(2 + 4*z + 19*z^2 - 62*z^3 + 34*z^4)*H[0, z])/(9*(1 - z)*z) + 
         Lp*((16*(-1 - 3*z - 16*z^2 + 17*z^3))/(9*z) - 
           (32*z*(-1 + 2*z)*H[0, z])/3) + (8*H[1, z])/3 + 
         (16*z*(1 + 4*z)*H[0, 0, z])/3 - (16*(1 - z)*z*zeta[2])/3) + 
       CF*Nf*TF*((-16*(1 - z)*(-7 + 14*z + 2*z^2))/(3*z) + 
         (16*(-2 + 6*z - 9*z^2 + 2*z^3)*H[0, z])/z + 
         Lp^2*((-32*(1 - z)*(-1 + 2*z + 2*z^2))/(3*z) - 32*z*H[0, z]) + 
         Lp*((32*(1 - z)^3)/z + (64*(1 - z)*(-1 + 2*z + 2*z^2)*H[0, z])/
            (3*z) + 160*z*H[0, 0, z]) - 304*z*H[0, 0, 0, z] - 
         16*z*H[0, z]*zeta[2] + ((1 - z)*((-64*(-1 + 2*z + 2*z^2)*H[0, 0, z])/
             3 - (16*(-1 + 2*z + 2*z^2)*zeta[2])/3))/z) + 
       CA^2*((-32*Lp^3*(1 - z)*z)/3 - (4*(55 - 231*z - 992*z^2 + 1135*z^3))/
          (27*z) + (4*(22 - 100*z + 437*z^2 - 394*z^3 + 38*z^4)*H[0, z])/
          (9*(1 - z)*z) - (4*H[1, z])/3 + Lp^2*(-16*LQ*(1 - z)*z - 
           32*Lv*(1 - z)*z + (8*(1 - z)*(-2 + 4*z + 45*z^2))/(3*z) + 
           64*z*H[0, z] + 32*(1 - z)*z*H[1, z]) - 16*z*(1 + z)*H[-1, 0, z] - 
         (4*(8 - 24*z - 271*z^2 + 120*z^3)*H[0, 0, z])/(3*z) + 
         16*(1 - z)*z*(H[2, z] - H[1, 0, z]) - 16*z*(-6 + 7*z)*H[2, 0, z] + 
         480*z*H[0, 0, 0, z] + 16*Lv*(1 - z)*z*(-4*H[0, 0, z] - zeta[2]) + 
         16*LQ*(1 - z)*z*(-2*H[0, 0, z] - zeta[2]/2) - 
         (4*(2 - 6*z + 7*z^2 + 9*z^3)*zeta[2])/(3*z) + 
         16*(1 - z)*z*(10*H[3, z] + H[1, 2, z] + H[2, 1, z] + 
           5*H[1, 0, 0, z] - 6*H[0, z]*zeta[2]) + 
         Lp*((8*(-11 + 39*z - 62*z^2 + 37*z^3))/(9*z) + 32*LQ*(1 - z)*z*
            H[0, z] + 64*Lv*(1 - z)*z*H[0, z] + 
           (8*(4 - 12*z - 101*z^2 + 78*z^3)*H[0, z])/(3*z) - 
           32*z*(8 + z)*H[0, 0, z] + 16*(1 - z)*z*(-6*H[2, z] - 
             4*H[1, 0, z] + zeta[2])) + (16*z*(-13 + 7*z)*zeta[3])/3)) + 
     ep^2*(CA*Nf*TF*((-64*Lp^3*(1 - z)*z)/9 + 
         (8*(-211 - 129*z - 514*z^2 + 473*z^3))/(81*z) + 
         (8*(40 + 8*z - 7*z^2 - 196*z^3 + 122*z^4)*H[0, z])/(27*(1 - z)*z) + 
         Lp^2*((16*(-1 - 3*z - 16*z^2 + 17*z^3))/(9*z) - 
           (32*z*(-1 + 2*z)*H[0, z])/3) + (8*(11 - 6*z + 6*z^2)*H[1, z])/9 - 
         8*H[2, z] - (8*(4 + 8*z + 17*z^2 - 112*z^3 + 68*z^4)*H[0, 0, z])/
          (9*(1 - z)*z) - 8*H[1, 0, z] - (8*H[1, 1, z])/3 - 
         (16*z*(11 + 8*z)*H[0, 0, 0, z])/3 + (8*(-1 + 6*z - 16*z^2 + 17*z^3)*
           zeta[2])/(9*z) - (16*z*(-1 + 2*z)*H[0, z]*zeta[2])/3 + 
         Lp*((32*(-10 - 12*z - 34*z^2 + 35*z^3))/(27*z) + 
           (16*(2 + 4*z + 19*z^2 - 62*z^3 + 34*z^4)*H[0, z])/(9*(1 - z)*z) + 
           (16*H[1, z])/3 + (32*z*(1 + 4*z)*H[0, 0, z])/3 - 
           (32*(1 - z)*z*zeta[2])/3) - (32*(1 - z)*z*zeta[3])/9) + 
       CF*Nf*TF*((16*(1 - z)*(5 - 10*z + z^2))/z - 
         (32*(7 - 21*z + 18*z^2 + 2*z^3)*H[0, z])/(3*z) + 
         Lp^3*((-64*(1 - z)*(-1 + 2*z + 2*z^2))/(9*z) - (64*z*H[0, z])/3) - 
         (16*(-4 + 12*z - 27*z^2 + 4*z^3)*H[0, 0, z])/z + 
         Lp^2*((32*(1 - z)^3)/z + (64*(1 - z)*(-1 + 2*z + 2*z^2)*H[0, z])/
            (3*z) + 160*z*H[0, 0, z]) + 1040*z*H[0, 0, 0, 0, z] + 
         (16*(1 - z)^3*zeta[2])/z + 80*z*H[0, 0, z]*zeta[2] + 
         Lp*((-32*(1 - z)*(-7 + 14*z + 2*z^2))/(3*z) + 
           (32*(-2 + 6*z - 9*z^2 + 2*z^3)*H[0, z])/z - 608*z*H[0, 0, 0, z] - 
           32*z*H[0, z]*zeta[2] + ((1 - z)*((-128*(-1 + 2*z + 2*z^2)*
                H[0, 0, z])/3 - (32*(-1 + 2*z + 2*z^2)*zeta[2])/3))/z) - 
         (32*z*H[0, z]*zeta[3])/3 + 
         ((1 - z)*((128*(-1 + 2*z + 2*z^2)*H[0, 0, 0, z])/3 + 
            (32*(-1 + 2*z + 2*z^2)*H[0, z]*zeta[2])/3 - 
            (32*(-1 + 2*z + 2*z^2)*zeta[3])/9))/z) + 
       CA^2*((-32*Lp^4*(1 - z)*z)/3 - (4*(281 - 1353*z + 662*z^2 + 155*z^3))/
          (81*z) - (8*(-55 + 286*z + 994*z^2 - 2309*z^3 + 1072*z^4)*H[0, z])/
          (27*(1 - z)*z) - (8*(4 - 3*z + 3*z^2)*H[1, z])/9 + 
         Lp^3*((-32*LQ*(1 - z)*z)/3 - (64*Lv*(1 - z)*z)/3 + 
           (16*(1 - z)*(-2 + 4*z + 45*z^2))/(9*z) - (64*(-3 + z)*z*H[0, z])/
            3 + (64*(1 - z)*z*H[1, z])/3) + 4*(-1 + 2*z)^2*H[2, z] - 
         16*z*(1 + z)*H[-1, 0, z] - (4*(44 - 200*z + 1687*z^2 - 1700*z^3 + 
            184*z^4)*H[0, 0, z])/(9*(1 - z)*z) + 
         Lp^2*((8*(-11 + 39*z - 62*z^2 + 37*z^3))/(9*z) + 
           32*LQ*(1 - z)*z*H[0, z] + 64*Lv*(1 - z)*z*H[0, z] + 
           (8*(4 - 12*z - 101*z^2 + 78*z^3)*H[0, z])/(3*z) + 
           32*(-10 + z)*z*H[0, 0, z] + 16*(1 - z)*z*(-6*H[2, z] - 
             4*H[1, 0, z])) + 4*(1 - 12*z + 12*z^2)*H[1, 0, z] + 
         (4*H[1, 1, z])/3 - 32*z*H[2, 0, z] + 32*z*(-10 + 13*z)*H[3, 0, z] + 
         (4*(16 - 48*z - 797*z^2 + 132*z^3)*H[0, 0, 0, z])/(3*z) + 
         16*(1 - z)*z*(-6*H[3, z] - H[1, 2, z] - H[2, 1, z] + 
           3*H[1, 0, 0, z] - H[1, 1, 0, z]) + 16*z*(-16 + 21*z)*
          H[2, 0, 0, z] + 32*z*(-57 + 14*z)*H[0, 0, 0, 0, z] + 
         (4*(-11 + 30*z - 134*z^2 + 73*z^3)*zeta[2])/(9*z) - 
         (4*(-4 + 12*z - 43*z^2 + 66*z^3)*H[0, z]*zeta[2])/(3*z) - 
         48*z*(-10 + 9*z)*H[0, 0, z]*zeta[2] + z*(1 + z)*(32*H[-2, 0, z] + 
           32*H[-1, -1, 0, z] + 48*H[-1, 0, 0, z] + 16*H[-1, z]*zeta[2]) + 
         16*Lv*(1 - z)*z*(8*H[0, 0, 0, z] + 2*H[0, z]*zeta[2] - 
           (2*zeta[3])/3) + 16*LQ*(1 - z)*z*(4*H[0, 0, 0, z] + 
           H[0, z]*zeta[2] - zeta[3]/3) - (8*(2 - 6*z + 13*z^2 + 45*z^3)*
           zeta[3])/(9*z) - (32*z*(-15 + 7*z)*H[0, z]*zeta[3])/3 + 
         Lp*((-8*(55 - 231*z - 992*z^2 + 1135*z^3))/(27*z) + 
           (8*(22 - 100*z + 437*z^2 - 394*z^3 + 38*z^4)*H[0, z])/
            (9*(1 - z)*z) - (8*H[1, z])/3 - 32*z*(1 + z)*H[-1, 0, z] - 
           (8*(8 - 24*z - 271*z^2 + 120*z^3)*H[0, 0, z])/(3*z) + 
           16*(1 - z)*z*(2*H[2, z] - 2*H[1, 0, z]) - 32*z*(-6 + 7*z)*
            H[2, 0, z] - 64*z*(-17 + 2*z)*H[0, 0, 0, z] + 
           16*Lv*(1 - z)*z*(-8*H[0, 0, z] - 2*zeta[2]) + 16*LQ*(1 - z)*z*
            (-4*H[0, 0, z] - zeta[2]) - (8*(2 - 6*z + 7*z^2 + 9*z^3)*zeta[2])/
            (3*z) + 16*(1 - z)*z*(20*H[3, z] + 2*H[1, 2, z] + 2*H[2, 1, z] + 
             10*H[1, 0, 0, z] - 10*H[0, z]*zeta[2]) + 
           (64*z*(-7 + 4*z)*zeta[3])/3) + 16*(1 - z)*z*(-36*H[4, z] - 
           7*H[1, 3, z] - 7*H[2, 2, z] - 6*H[3, 1, z] - 2*H[1, 1, 2, z] - 
           3*H[1, 2, 0, z] - H[1, 2, 1, z] - 3*H[2, 1, 0, z] - 
           H[2, 1, 1, z] - 17*H[1, 0, 0, 0, z] - 2*H[1, 1, 0, 0, z] + 
           4*H[2, z]*zeta[2] + 5*H[1, 0, z]*zeta[2] + 2*H[1, 1, z]*zeta[2] + 
           (2*H[1, z]*zeta[3])/3) - 4*z*(-31 + 19*z)*zeta[4]))
 
F2bareqg0 = 0
 
F2bareqg1 = -4*TF*(1 - z)*z + ep*TF*(1 - z)*z*(-4 - 4*Lp + 8*H[0, z]) + 
     ep^2*TF*(1 - z)*z*(-4 - 2*Lp^2 + 8*H[0, z] + Lp*(-4 + 8*H[0, z]) - 
       16*H[0, 0, z] - 2*zeta[2]) + ep^3*TF*(1 - z)*z*
      (-4 - (2*Lp^3)/3 + 8*H[0, z] + Lp^2*(-2 + 4*H[0, z]) - 16*H[0, 0, z] + 
       32*H[0, 0, 0, z] + Lp*(-4 + 8*H[0, z] - 16*H[0, 0, z] - 2*zeta[2]) - 
       2*zeta[2] + 4*H[0, z]*zeta[2] - (4*zeta[3])/3) + 
     ep^4*TF*(1 - z)*z*(-4 - Lp^4/6 + 8*H[0, z] + 
       Lp^3*(-2/3 + (4*H[0, z])/3) - 16*H[0, 0, z] + 32*H[0, 0, 0, z] - 
       64*H[0, 0, 0, 0, z] + Lp^2*(-2 + 4*H[0, z] - 8*H[0, 0, z] - zeta[2]) - 
       2*zeta[2] + 4*H[0, z]*zeta[2] - 8*H[0, 0, z]*zeta[2] + 
       Lp*(-4 + 8*H[0, z] - 16*H[0, 0, z] + 32*H[0, 0, 0, z] - 2*zeta[2] + 
         4*H[0, z]*zeta[2] - (4*zeta[3])/3) - (4*zeta[3])/3 + 
       (8*H[0, z]*zeta[3])/3 - (9*zeta[4])/4)
 
F2bareqg2 = (-16*CA*TF*(1 - z)*z)/ep^2 + 16*Nf*TF^2*(1 - z)*z*
      (10/9 + (4*Lp)/3 - 2*H[0, z] - (2*H[1, z])/3) + 
     ((32*Nf*TF^2*(1 - z)*z)/3 + CA*TF*(16*(-Lp + LQ/2 + Lv)*(1 - z)*z - 
         (4*(1 - z)*(3 + 55*z))/3 - 16*z*(-1 + 3*z)*H[0, z]) + 
       CF*TF*(4*(1 - z) + 8*z*(-1 + 2*z)*H[0, z] - 16*(1 - z)*z*H[1, z]))/
      ep + CF*TF*(12*(1 - z) + 4*(-2 - 7*z + 6*z^2)*H[0, z] + 
       Lp*(8*(1 - z) + 16*z*(-1 + 2*z)*H[0, z]) - 40*z*(-1 + 2*z)*
        H[0, 0, z] + 16*(1 - z)*z*((-3*H[1, z])/2 - 2*Lp*H[1, z] + 
         3*H[2, z] + 3*H[1, 0, z] + H[1, 1, z] - 3*zeta[2])) + 
     CA*TF*((-4*(1 - z)*(27 + 143*z))/9 - 8*(-1 - 22*z + 20*z^2)*H[0, z] + 
       Lp*((-8*(1 - z)*(3 + 49*z))/3 - 64*z^2*H[0, z]) + 
       16*z*(1 + 8*z)*H[0, 0, z] + 16*(1 - z)*z*(Lp*(LQ + 2*Lv) + 
         Lv*(1 - 2*H[0, z]) + LQ*(1/2 - H[0, z]) + (5*H[1, z])/6 - 
         H[1, 0, z] - H[1, 1, z] + 2*zeta[2])) + 
     ep*(16*Nf*TF^2*(1 - z)*z*(74/27 + (4*Lp^2)/3 - (10*H[0, z])/3 + 
         Lp*(20/9 - 4*H[0, z] - (4*H[1, z])/3) - (10*H[1, z])/9 + 2*H[2, z] + 
         6*H[0, 0, z] + 2*H[1, 0, z] + (2*H[1, 1, z])/3 - (4*zeta[2])/3) + 
       CF*TF*(28*(1 - z) + 4*(-6 - 17*z + 20*z^2)*H[0, z] + 
         Lp^2*(8*(1 - z) + 16*z*(-1 + 2*z)*H[0, z]) - 4*(-4 - 41*z + 30*z^2)*
          H[0, 0, z] + Lp*(24*(1 - z) + 8*(-2 - 7*z + 6*z^2)*H[0, z] - 
           80*z*(-1 + 2*z)*H[0, 0, z]) + 152*z*(-1 + 2*z)*H[0, 0, 0, z] - 
         4*(1 - z)*(-1 + 18*z)*zeta[2] - 8*z*(-17 + 16*z)*H[0, z]*zeta[2] + 
         16*(1 - z)*z*(-5*H[1, z] - 2*Lp^2*H[1, z] + (9*H[2, z])/2 - 
           9*H[3, z] + (9*H[1, 0, z])/2 + (3*H[1, 1, z])/2 - 3*H[1, 2, z] - 
           9*H[2, 0, z] - 3*H[2, 1, z] - 9*H[1, 0, 0, z] - 3*H[1, 1, 0, z] - 
           H[1, 1, 1, z] + Lp*(-3*H[1, z] + 6*H[2, z] + 6*H[1, 0, z] + 
             2*H[1, 1, z] - 6*zeta[2]) + 2*H[1, z]*zeta[2])) + 
       CA*TF*((-28*(1 - z)*(27 + 217*z))/27 - (8*(-9 - 43*z + 79*z^2)*
           H[0, z])/3 + Lp^2*((-8*(1 - z)*(3 + 43*z))/3 - 
           32*z*(1 + z)*H[0, z]) + 16*z*(1 + z)*H[-1, 0, z] + 
         8*(-2 - 60*z + 43*z^2)*H[0, 0, z] + 
         Lp*((-8*(1 - z)*(27 + 125*z))/9 - 16*(-1 - 20*z + 18*z^2)*H[0, z] + 
           96*z*(1 + 2*z)*H[0, 0, z]) - 16*z*(-3 + 2*z)*H[2, 0, z] - 
         16*z*(11 + 19*z)*H[0, 0, 0, z] - (4*(3 - 62*z + 47*z^2)*zeta[2])/3 + 
         16*(1 - z)*z*((2*Lp^3)/3 + Lp^2*(LQ + 2*Lv) + (38*H[1, z])/9 - 
           (7*H[2, z])/2 - H[3, z] - (5*H[1, 0, z])/2 - (11*H[1, 1, z])/6 + 
           2*H[1, 2, z] + 2*H[2, 1, z] + 4*H[1, 0, 0, z] + 3*H[1, 1, 0, z] + 
           H[1, 1, 1, z] + LQ*(1/2 - H[0, z] + 2*H[0, 0, z] + zeta[2]/2) - 
           2*H[0, z]*zeta[2] - 2*H[1, z]*zeta[2] + 
           Lv*(1 - 2*H[0, z] + 4*H[0, 0, z] + zeta[2]) + 
           Lp*(Lv*(2 - 4*H[0, z]) + LQ*(1 - 2*H[0, z]) + (5*H[1, z])/3 - 
             2*H[1, 0, z] - 2*H[1, 1, z] + 5*zeta[2])) - 
         (16*z*(-13 + 7*z)*zeta[3])/3)) + 
     ep^2*(16*Nf*TF^2*(1 - z)*z*(418/81 + (8*Lp^3)/9 - (74*H[0, z])/9 + 
         Lp^2*(20/9 - 4*H[0, z] - (4*H[1, z])/3) - (74*H[1, z])/27 + 
         (10*H[2, z])/3 - 6*H[3, z] + 10*H[0, 0, z] + (10*H[1, 0, z])/3 + 
         (10*H[1, 1, z])/9 - 2*H[1, 2, z] - 6*H[2, 0, z] - 2*H[2, 1, z] - 
         18*H[0, 0, 0, z] - 6*H[1, 0, 0, z] - 2*H[1, 1, 0, z] - 
         (2*H[1, 1, 1, z])/3 + Lp*(148/27 - (20*H[0, z])/3 - (20*H[1, z])/9 + 
           4*H[2, z] + 12*H[0, 0, z] + 4*H[1, 0, z] + (4*H[1, 1, z])/3 - 
           (8*zeta[2])/3) - (20*zeta[2])/9 + 4*H[0, z]*zeta[2] + 
         (4*H[1, z]*zeta[2])/3 + (4*zeta[3])/9) + 
       CF*TF*(60*(1 - z) + 4*(-14 - 37*z + 38*z^2)*H[0, z] + 
         Lp^3*((16*(1 - z))/3 + (32*z*(-1 + 2*z)*H[0, z])/3) - 
         4*(-12 - 103*z + 100*z^2)*H[0, 0, z] + 
         Lp^2*(24*(1 - z) + 8*(-2 - 7*z + 6*z^2)*H[0, z] - 
           80*z*(-1 + 2*z)*H[0, 0, z]) + 4*(-8 - 163*z + 114*z^2)*
          H[0, 0, 0, z] - 520*z*(-1 + 2*z)*H[0, 0, 0, 0, z] - 
         12*(1 - z)*(-1 + 20*z)*zeta[2] - 4*(2 - 47*z + 48*z^2)*H[0, z]*
          zeta[2] + 8*z*(-49 + 44*z)*H[0, 0, z]*zeta[2] + 
         Lp*(56*(1 - z) + 8*(-6 - 17*z + 20*z^2)*H[0, z] - 
           8*(-4 - 41*z + 30*z^2)*H[0, 0, z] + 304*z*(-1 + 2*z)*
            H[0, 0, 0, z] - 8*(1 - z)*(-1 + 18*z)*zeta[2] - 
           16*z*(-17 + 16*z)*H[0, z]*zeta[2]) + (8*(1 - z)*zeta[3])/3 + 
         (16*z*(-1 + 2*z)*H[0, z]*zeta[3])/3 + 16*(1 - z)*z*
          ((-19*H[1, z])/2 - (4*Lp^3*H[1, z])/3 + 15*H[2, z] - 
           (27*H[3, z])/2 + 27*H[4, z] + 15*H[1, 0, z] + 5*H[1, 1, z] - 
           (9*H[1, 2, z])/2 + 9*H[1, 3, z] - (27*H[2, 0, z])/2 - 
           (9*H[2, 1, z])/2 + 9*H[2, 2, z] + 27*H[3, 0, z] + 9*H[3, 1, z] - 
           (27*H[1, 0, 0, z])/2 - (9*H[1, 1, 0, z])/2 - (3*H[1, 1, 1, z])/2 + 
           3*H[1, 1, 2, z] + 9*H[1, 2, 0, z] + 3*H[1, 2, 1, z] + 
           27*H[2, 0, 0, z] + 9*H[2, 1, 0, z] + 3*H[2, 1, 1, z] + 
           27*H[1, 0, 0, 0, z] + 9*H[1, 1, 0, 0, z] + 3*H[1, 1, 1, 0, z] + 
           H[1, 1, 1, 1, z] + Lp^2*(-3*H[1, z] + 6*H[2, z] + 6*H[1, 0, z] + 
             2*H[1, 1, z] - 6*zeta[2]) + 3*H[1, z]*zeta[2] - 
           6*H[2, z]*zeta[2] - 6*H[1, 0, z]*zeta[2] - 2*H[1, 1, z]*zeta[2] + 
           Lp*(-10*H[1, z] + 9*H[2, z] - 18*H[3, z] + 9*H[1, 0, z] + 
             3*H[1, 1, z] - 6*H[1, 2, z] - 18*H[2, 0, z] - 6*H[2, 1, z] - 
             18*H[1, 0, 0, z] - 6*H[1, 1, 0, z] - 2*H[1, 1, 1, z] + 
             4*H[1, z]*zeta[2]) - (2*H[1, z]*zeta[3])/3 - (15*zeta[4])/4)) + 
       CA*TF*((-4*(1 - z)*(1215 + 4847*z))/81 - 
         (8*(-63 - 692*z + 674*z^2)*H[0, z])/9 + 
         Lp^3*((-16*(1 - z)*(3 + 37*z))/9 - (128*z*H[0, z])/3) - 
         32*z*(1 + z)*H[-2, 0, z] + 32*z*(1 + z)*H[-1, 0, z] + 
         8*(-6 - 29*z + 70*z^2)*H[0, 0, z] + 
         Lp^2*((-8*(1 - z)*(27 + 107*z))/9 - 16*(-1 - 18*z + 16*z^2)*
            H[0, z] + 32*z*(5 + 4*z)*H[0, 0, z]) - 8*z*(-25 + 19*z)*
          H[2, 0, z] + 16*(-7 + z)*z*H[3, 0, z] - 32*z*(1 + z)*
          H[-1, -1, 0, z] - 48*z*(1 + z)*H[-1, 0, 0, z] - 
         8*(-2 + z)*(2 + 89*z)*H[0, 0, 0, z] + 16*z*(-11 + 6*z)*
          H[2, 0, 0, z] + 16*z*(49 + 37*z)*H[0, 0, 0, 0, z] - 
         (4*(27 - 664*z + 565*z^2)*zeta[2])/9 - 16*z*(1 + z)*H[-1, z]*
          zeta[2] + 8*(1 - 23*z + 29*z^2)*H[0, z]*zeta[2] + 
         16*z*(-8 + 5*z)*H[0, 0, z]*zeta[2] + 16*(1 - z)*z*
          ((2*Lp^4)/3 + Lp^3*((2*LQ)/3 + (4*Lv)/3) + (503*H[1, z])/54 - 
           (38*H[2, z])/3 + (25*H[3, z])/2 + 9*H[4, z] - (29*H[1, 0, z])/3 - 
           (47*H[1, 1, z])/9 + (11*H[1, 2, z])/2 - 2*H[1, 3, z] + 
           (11*H[2, 1, z])/2 - 2*H[2, 2, z] - 3*H[3, 1, z] + 
           (17*H[1, 0, 0, z])/2 + (13*H[1, 1, 0, z])/2 + (11*H[1, 1, 1, z])/
            6 - H[1, 1, 2, z] - 6*H[1, 2, 0, z] - 2*H[1, 2, 1, z] - 
           6*H[2, 1, 0, z] - 2*H[2, 1, 1, z] - 10*H[1, 0, 0, 0, z] - 
           7*H[1, 1, 0, 0, z] - 3*H[1, 1, 1, 0, z] - H[1, 1, 1, 1, z] - 
           (11*H[1, z]*zeta[2])/3 + 2*H[2, z]*zeta[2] + H[1, 0, z]*zeta[2] + 
           Lp^2*(Lv*(2 - 4*H[0, z]) + LQ*(1 - 2*H[0, z]) + (5*H[1, z])/3 - 
             2*H[1, 0, z] - 2*H[1, 1, z] + 6*zeta[2]) + 
           Lp*((76*H[1, z])/9 - 7*H[2, z] - 2*H[3, z] - 5*H[1, 0, z] - 
             (11*H[1, 1, z])/3 + 4*H[1, 2, z] + 4*H[2, 1, z] + 
             8*H[1, 0, 0, z] + 6*H[1, 1, 0, z] + 2*H[1, 1, 1, z] - 
             6*H[0, z]*zeta[2] - 4*H[1, z]*zeta[2] + LQ*(1 - 2*H[0, z] + 4*
                H[0, 0, z] + zeta[2]) + Lv*(2 - 4*H[0, z] + 8*H[0, 0, z] + 2*
                zeta[2])) + LQ*(1/2 - H[0, z] + 2*H[0, 0, z] - 
             4*H[0, 0, 0, z] + zeta[2]/2 - H[0, z]*zeta[2] + zeta[3]/3) + 
           Lv*(1 - 2*H[0, z] + 4*H[0, 0, z] - 8*H[0, 0, 0, z] + zeta[2] - 
             2*H[0, z]*zeta[2] + (2*zeta[3])/3)) + 
         (8*(-3 + 92*z + z^2)*zeta[3])/9 + (64*z*(-7 + 3*z)*H[0, z]*zeta[3])/
          3 + Lp*((-8*(1 - z)*(189 + 1465*z))/27 - 
           (16*(-9 - 37*z + 73*z^2)*H[0, z])/3 + 32*z*(1 + z)*H[-1, 0, z] + 
           16*(-2 - 56*z + 39*z^2)*H[0, 0, z] - 32*z*(-3 + 2*z)*H[2, 0, z] - 
           480*z*(1 + z)*H[0, 0, 0, z] - (8*(3 - 68*z + 53*z^2)*zeta[2])/3 - 
           (64*z*(-7 + 4*z)*zeta[3])/3) + 16*(-4 + z)*z*zeta[4]))


==> ancillary_file/TMDPDFMatchinGluon.m <==
(* ::Package:: *)

I1gg0 = delta[1 - x]
 
I1gg1 = CA*Lp*(8 - 4/x - 4*x + 4*x^2 - 2*LQ*delta[1 - x] - 4*PlusD[0, 1 - x])
 
I1gg2 = CF*Nf*TF*((8*(-1 + x)*(1 - 23*x + x^2))/(3*x) + 24*(1 + x)*H[0, x] + 
       4*(3 + x)*H[0, 0, x] + 8*(1 + x)*H[0, 0, 0, x]) + 
     CA*Nf*TF*((4*(13 + 10*x)*H[0, x])/9 + (4*x*H[1, x])/3 + 
       (8*(1 + x)*H[0, 0, x])/3 - (4*(-121 + 166*x - 110*x^2 + 139*x^3 - 
          56*x*PlusD[0, 1 - x]))/(27*x)) + 
     Nf*TF*(CF*(Lp^2*((4*(3 + 4/x - 3*x - 4*x^2))/3 + 8*(1 + x)*H[0, x]) + 
         Lp*((8*(21 - 2/x - 15*x - 4*x^2))/3 + 24*(1 + x)*H[0, x] + 
           16*(1 + x)*H[0, 0, x])) + CA*((112*LQ*delta[1 - x])/27 + 
         (4*Lp^2*(LQ*x*delta[1 - x] + 2*(1 - 2*x + x^2 - x^3 + 
              x*PlusD[0, 1 - x])))/(3*x) + Lp*((16*(1 + x)*H[0, x])/3 + 
           (8*(23 - 29*x + 19*x^2 - 23*x^3 + 5*LQ*x*delta[1 - x] + 
              10*x*PlusD[0, 1 - x]))/(9*x)))) + 
     CA^2*((-4*Pi^2*(-1 + x)*(11 - x + 11*x^2))/(9*x) + 
       ((-701 - 149*x - 536*x^2)*H[0, x])/9 - (2*x*H[1, x])/3 + 
       (2*(25 - 11*x + 44*x^2)*H[0, 0, x])/3 - 
       (8*(-1 + x)*(11 - x + 11*x^2)*H[1, 0, x])/(3*x) + 
       (16*(-1 - x^2 + x^4)*H[2, 0, x])/((-1 + x)*x*(1 + x)) + 
       (8*(-1 - x + x^2)^2*H[0, 0, 0, x])/((-1 + x)*(1 + x)) + 
       (8*(1 - x + x^2)^2*(-H[1, 2, x] - H[2, 1, x] + H[1, 0, 0, x] - 
          H[1, 1, 0, x]))/((-1 + x)*x) + 
       (4*(-790 + 926*x - 760*x^2 + 835*x^3 - 202*x*PlusD[0, 1 - x]))/
        (27*x) + (8*(1 + x + x^2)^2*(-2*H[-2, 0, x] + 2*H[-1, -1, 0, x] - 
          H[-1, 0, 0, x] + H[-1, x]*zeta[2]))/(x*(1 + x)) - 
       (4*(12 - 21*x + 5*x^2 + 14*x^3 - 12*x^4 + 14*x^5 + 
          7*x*PlusD[0, 1 - x] - 7*x^3*PlusD[0, 1 - x])*zeta[3])/
        ((-1 + x)*x*(1 + x))) + 
     CA^2*(Lp*((4*(1 - x + x^2)^2*H[1, x]^2)/((-1 + x)*x) + 
         H[0, x]*((4*(25 - 11*x + 44*x^2))/3 + (16*(1 - x + x^2)^2*H[1, x])/
            ((-1 + x)*x)) - (16*(1 + x + x^2)^2*H[-1, 0, x])/(x*(1 + x)) + 
         (16*(1 + x - x^2)^2*H[0, 0, x])/(-1 + x^2) - 
         (8*(1 - x + x^2)^2*H[1, 1, x])/((-1 + x)*x) + 
         (2*(25 - 18*Pi^2 + 134*x - 24*Pi^2*x + 109*x^2 - 12*Pi^2*x^2 - 
            12*Pi^2*x^3 + LQ*(-67 + 3*Pi^2)*(1 + x)*delta[1 - x] + 
            2*(-67 + 3*Pi^2)*(1 + x)*PlusD[0, 1 - x]))/(9*(1 + x))) + 
       Lp^2*((32*(1 - x + x^2)^2*H[0, x])/((-1 + x)*x) - 
         (8*(3 - 8*x + 9*x^2 - 4*x^3 + 3*x^4)*H[0, x])/((-1 + x)*x) + 
         (16*(-1 + 2*x - x^2 + x^3)*H[1, x])/x + 
         ((-11*LQ + 6*LQ^2 - 4*Pi^2)*delta[1 - x] + 
           (2*(-55 + 12*LQ + 58*x - 24*LQ*x - 47*x^2 + 12*LQ*x^2 + 55*x^3 - 
              12*LQ*x^3 + (-11 + 12*LQ)*x*PlusD[0, 1 - x] + 24*x*PlusD[1, 
                1 - x]))/x)/3) + (2*LQ*delta[1 - x]*(-202 + 189*zeta[3]))/27)
 

 
I2gg0 = 0
 
I2gg1 = CA*(-4 + 4/x)
 
I2gg2 = Nf*TF*((16*CA*Lp*(-1 + x))/(3*x) + 
       CF*Lp*((-16*(2 - 3*x^2 + x^3))/(3*x) - 16*H[0, x])) + 
     CA*Nf*TF*((8*(-17 + 16*x + 3*x^2 + x^3))/(9*x) - (16*H[0, x])/3) + 
     CA^2*Lp*((4*(-1 + x)*(-45 + 6*LQ - 4*x + 2*x^2))/(3*x) + 
       (48 - 16/x)*H[0, x] - (32*(-1 + x)*H[0, x])/x + 
       16*(-1 + x^(-1))*H[1, x]) + CF*Nf*TF*((-16*(-1 + x)^3)/x - 
       16*H[0, 0, x]) + CA^2*((4*(-37 + 62*x - 39*x^2 + 11*x^3))/(9*x) - 
       (4*(12 + 19*x)*H[0, x])/(3*x) + 16*H[0, 0, x] + 
       (16*(-1 + x)*(-H[2, x] + zeta[2]))/x)
 
I1gq0 = 0
 
I1gq1 = CF*Lp*(4 - 4/x - 2*x) + 2*CF*x
 
I1gq2 = CF*Nf*TF*((8*Lp^2*(2 - 2*x + x^2))/(3*x) + 
       Lp*((80*(2 - 2*x + x^2))/(9*x) - (16*(2 - 2*x + x^2)*H[1, x])/
          (3*x))) + CF^2*(Lp^2*(4 - x + (4 - 2*x)*H[0, x] + 
         (8 - 8/x - 4*x)*H[1, x]) + Lp*(6 + 12*x - 2*(4 + 5*x)*H[0, x] + 
         (24 - 24/x - 12*x)*H[1, x] + (-8 + 8/x + 4*x)*H[1, x]^2 + 
         (8 - 4*x)*H[0, 0, x])) + CF*Nf*TF*((8*(56 - 56*x + 13*x^2))/(27*x) - 
       (16*(5 - 5*x + x^2)*H[1, x])/(9*x) + (8*(2 - 2*x + x^2)*H[1, 1, x])/
        (3*x)) + CA*CF*
      (Lp^2*((2*(-53 + 46*x - 8*x^2 + 4*x^3 + 6*LQ*(2 - 2*x + x^2)))/(3*x) - 
         16*(-2 + 2/x + x)*H[0, x] + 8*(-5 + 3/x + x)*H[0, x] + 
         (8 - 8/x - 4*x)*H[1, x]) + 
       Lp*((-4*(9 + (19 + 6*Pi^2)*x + (4 + 9*LQ)*x^2 + 44*x^3))/(9*x) + 
         16*x*H[0, x] + (4*(-22 + 22/x + 17*x)*H[1, x])/3 + 
         (12 - 12/x - 6*x)*H[1, x]^2 + H[0, x]*(48 + 4*x + (32*x^2)/3 + 
           (16 - 16/x - 8*x)*H[1, x]) - (8*(2 + 2*x + x^2)*H[-1, 0, x])/x - 
         8*(2 + x)*H[0, 0, x] + (-8 + 8/x + 4*x)*H[1, 1, x])) + 
     CF^2*(10 - x + 5*(-3 + x)*H[0, x] - (2*(16 - 16*x + 5*x^2)*H[1, x])/x + 
       (-4 - 3*x)*H[0, 0, x] + (2*(6 - 6*x + x^2)*H[1, 1, x])/x - 
       2*(-2 + x)*H[0, 0, 0, x] - (4*(2 - 2*x + x^2)*H[1, 1, 1, x])/x) + 
     CA*CF*((-4*Pi^2*(-1 + x)*(11 - x + 2*x^2))/(9*x) + 
       (4*(-790 + 791*x - 268*x^2 + 152*x^3))/(27*x) - 
       (2*(249 - 6*x + 88*x^2)*H[0, x])/9 + (2*(152 - 152*x + 43*x^2)*
         H[1, x])/(9*x) + 4*x*H[2, x] + 4*x*H[-1, 0, x] + 
       (2*(36 + 9*x + 8*x^2)*H[0, 0, x])/3 - (4*(-22 + 24*x - 9*x^2 + 4*x^3)*
         H[1, 0, x])/(3*x) - (2*(22 - 22*x + 5*x^2)*H[1, 1, x])/(3*x) + 
       (8*(2 + x^2)*H[2, 0, x])/x - 4*(2 + x)*H[0, 0, 0, x] + 
       (4*(2 - 2*x + x^2)*(H[1, 2, x] + H[2, 1, x] - H[1, 0, 0, x] + 
          H[1, 1, 0, x] + H[1, 1, 1, x]))/x + 
       (4*(2 + 2*x + x^2)*(-2*H[-2, 0, x] + 2*H[-1, -1, 0, x] - 
          H[-1, 0, 0, x] + H[-1, x]*zeta[2]))/x + 
       (8*(6 - 7*x + 3*x^2)*zeta[3])/x)
 
I2gq0 = 0
 
I2gq1 = CF*(-4 + 4/x)
 
I2gq2 = (32*CF*Lp*Nf*TF*(-1 + x))/(3*x) + 
     CA*CF*Lp*((-4*(-1 + x)*(43 - 6*LQ + 3*x))/(3*x) + (48 - 16/x)*H[0, x] - 
       (32*(-1 + x)*H[0, x])/x) + CF^2*Lp*(4*(-1 + x) - 8*H[0, x] + 
       16*(-1 + x^(-1))*H[1, x]) + CF*Nf*TF*((64*(-1 + x))/(9*x) - 
       (32*(-1 + x)*H[1, x])/(3*x)) + CF^2*(8*(-1 + x) + 20*H[0, x] - 
       (8*(-1 + x)*H[1, x])/x - 8*H[0, 0, x] + (16*(-1 + x)*H[1, 1, x])/x) + 
     CA*CF*((-8*(-1 + x)*(-11 + 9*x))/(9*x) - (8*(2 + 5*x)*H[0, x])/x + 
       16*H[0, 0, x] + (16*(-1 + x)*((5*H[1, x])/6 - H[2, x] - H[1, 1, x] + 
          zeta[2]))/x)


==> ancillary_file/TMDPDFbareGluon.m <==
B1baregg0 = delta[1 - x]
 
B1baregg1 = (4*CA*delta[1 - x])/ep^2 + 
     (CA*((-4*(1 - x + x^2)^2)/((1 - x)*x) - 2*(LQ + 2*Lv)*delta[1 - x]))/
      ep + CA*((-4*Lp*(1 - x + x^2)^2)/((1 - x)*x) + 
       delta[1 - x]*(-2*Lp^2 - 2*Lp*(LQ + 2*Lv) - 2*zeta[2])) + 
     CA*ep*(((1 - x + x^2)^2*(-2*Lp^2 - 2*zeta[2]))/((1 - x)*x) + 
       delta[1 - x]*((-4*Lp^3)/3 - Lp^2*(LQ + 2*Lv) - 4*Lp*zeta[2] - 
         (LQ + 2*Lv)*zeta[2] - (8*zeta[3])/3)) + 
     CA*ep^2*(((1 - x + x^2)^2*((-2*Lp^3)/3 - 2*Lp*zeta[2] - (4*zeta[3])/3))/
        ((1 - x)*x) + delta[1 - x]*(-Lp^4/2 - (Lp^3*(LQ + 2*Lv))/3 - 
         3*Lp^2*zeta[2] + Lp*(-((LQ + 2*Lv)*zeta[2]) - 4*zeta[3]) - 
         (2*(LQ + 2*Lv)*zeta[3])/3 - (27*zeta[4])/4)) + 
     CA*ep^3*(((1 - x + x^2)^2*(-Lp^4/6 - Lp^2*zeta[2] - (4*Lp*zeta[3])/3 - 
          (9*zeta[4])/4))/((1 - x)*x) + delta[1 - x]*((-2*Lp^5)/15 - 
         (Lp^4*(LQ + 2*Lv))/12 - (4*Lp^3*zeta[2])/3 + 
         Lp^2*(-((LQ + 2*Lv)*zeta[2])/2 - (8*zeta[3])/3) - 
         (8*zeta[2]*zeta[3])/3 + Lp*((-2*(LQ + 2*Lv)*zeta[3])/3 - 
           9*zeta[4]) - (9*(LQ + 2*Lv)*zeta[4])/8 - (16*zeta[5])/5)) + 
     CA*ep^4*(((1 - x + x^2)^2*(-Lp^5/30 - (Lp^3*zeta[2])/3 - 
          (2*Lp^2*zeta[3])/3 - (2*zeta[2]*zeta[3])/3 - (9*Lp*zeta[4])/4 - 
          (4*zeta[5])/5))/((1 - x)*x) + delta[1 - x]*
        (-Lp^6/36 - (Lp^5*(LQ + 2*Lv))/60 - (5*Lp^4*zeta[2])/12 + 
         Lp^3*(-((LQ + 2*Lv)*zeta[2])/6 - (10*zeta[3])/9) - 
         (10*zeta[3]^2)/9 + Lp^2*(-((LQ + 2*Lv)*zeta[3])/3 - 
           (45*zeta[4])/8) + Lp*((-10*zeta[2]*zeta[3])/3 - 
           (9*(LQ + 2*Lv)*zeta[4])/8 - 4*zeta[5]) + (LQ + 2*Lv)*
          (-(zeta[2]*zeta[3])/3 - (2*zeta[5])/5) - (305*zeta[6])/32))
 
B1baregg2 = (8*CA^2*delta[1 - x])/ep^4 + 
     ((-16*CA^2*(1 - x + x^2)^2)/((1 - x)*x) + 
       (CA^2*(11/3 - 8*(LQ + 2*Lv)) - (4*CA*Nf*TF)/3)*delta[1 - x])/ep^3 + 
     ((8*CA*Nf*TF*(1 - x + x^2)^2)/(3*(1 - x)*x) + 
       CF*Nf*TF*((4*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 8*(1 + x)*H[0, x]) + 
       CA^2*((-22*(1 - x + x^2)^2)/(3*(1 - x)*x) - (16*Lp*(1 - x + x^2)^2)/
          ((1 - x)*x) + (8*(LQ + 2*Lv)*(1 - x + x^2)^2)/((1 - x)*x) - 
         (8*(1 - x)*(11 + 2*x + 11*x^2))/(3*x) - 
         (8*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x])/((1 - x)*x) + 
         (16*(-1 + 2*x - x^2 + x^3)*H[1, x])/x + 16*plusD[1, 1 - x]) + 
       delta[1 - x]*(CA*(-20/9 + (4*(LQ + 2*Lv))/3)*Nf*TF + 
         CA^2*(67/9 - 8*Lp^2 - (11*(LQ + 2*Lv))/3 - 8*Lp*(LQ + 2*Lv) + 
           2*(LQ + 2*Lv)^2 - 18*zeta[2])))/ep^2 + 
     CA*Nf*TF*((224*(1 - x + x^2)^2)/(27*(1 - x)*x) + 
       (16*Lp^2*(1 - x + x^2)^2)/(3*(1 - x)*x) - 
       (4*(-65 + 54*x - 54*x^2 + 83*x^3))/(27*x) + (4*(13 + 10*x)*H[0, x])/
        9 + Lp*((80*(1 - x + x^2)^2)/(9*(1 - x)*x) + 
         (8*(1 - x)*(13 + 4*x + 13*x^2))/(9*x) + (16*(1 + x)*H[0, x])/3) + 
       (4*x*H[1, x])/3 + (8*(1 + x)*H[0, 0, x])/3 + 
       (8*(1 - x + x^2)^2*zeta[2])/(3*(1 - x)*x)) + 
     CF*Nf*TF*((-8*(1 - x)*(1 - 23*x + x^2))/(3*x) + 24*(1 + x)*H[0, x] + 
       Lp^2*((8*(1 - x)*(4 + 7*x + 4*x^2))/(3*x) + 16*(1 + x)*H[0, x]) + 
       4*(3 + x)*H[0, 0, x] + Lp*((-16*(1 - x)*(1 - 8*x + x^2))/(3*x) + 
         8*(3 + x)*H[0, x] + 16*(1 + x)*H[0, 0, x]) + 
       (4*(1 - x)*(4 + 7*x + 4*x^2)*zeta[2])/(3*x) + 
       8*(1 + x)*(H[0, 0, 0, x] + H[0, x]*zeta[2])) + 
     (CA*Nf*TF*((40*(1 - x + x^2)^2)/(9*(1 - x)*x) + (16*Lp*(1 - x + x^2)^2)/
          (3*(1 - x)*x) + (4*(1 - x)*(13 + 4*x + 13*x^2))/(9*x) + 
         (8*(1 + x)*H[0, x])/3) + CF*Nf*TF*((-8*(1 - x)*(1 - 8*x + x^2))/
          (3*x) + 4*(3 + x)*H[0, x] + Lp*((8*(1 - x)*(4 + 7*x + 4*x^2))/
            (3*x) + 16*(1 + x)*H[0, x]) + 8*(1 + x)*H[0, 0, x]) + 
       CA^2*((-134*(1 - x + x^2)^2)/(9*(1 - x)*x) + 
         ((1 - x)*(134 - 109*x + 134*x^2))/(9*x) + 
         (2*(25 - 11*x + 44*x^2)*H[0, x])/3 - (8*(-1 - x + x^2)^2*H[0, 0, x])/
          ((1 - x)*(1 + x)) + Lp*((-44*(1 - x + x^2)^2)/(3*(1 - x)*x) + 
           (16*(LQ + 2*Lv)*(1 - x + x^2)^2)/((1 - x)*x) - 
           (16*(1 - x)*(11 + 2*x + 11*x^2))/(3*x) - 
           (16*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x])/((1 - x)*x) + 
           (32*(-1 + 2*x - x^2 + x^3)*H[1, x])/x + 32*plusD[1, 1 - x]) + 
         (8*(1 + x + x^2)^2*(-H[-1, 0, x] - zeta[2]/2))/(x*(1 + x)) - 
         (8*(1 - x + x^2)^2*(H[2, x] + H[1, 0, x] - zeta[2]/2))/
          ((1 - x)*x)) + delta[1 - x]*(CA*Nf*TF*(-112/27 + (8*Lp^2)/3 + 
           (20*(LQ + 2*Lv))/9 + (8*Lp*(LQ + 2*Lv))/3 + 4*zeta[2]) + 
         CA^2*(404/27 - (22*Lp^2)/3 - (16*Lp^3)/3 + 
           Lp*((-22*(LQ + 2*Lv))/3 + 4*(LQ + 2*Lv)^2 - 32*zeta[2]) - 
           11*zeta[2] + (LQ + 2*Lv)*(-67/9 + 2*zeta[2]) - (74*zeta[3])/3)))/
      ep + CA^2*((-808*(1 - x + x^2)^2)/(27*(1 - x)*x) + 
       (32*Lp^3*(1 - x + x^2)^2)/(3*(1 - x)*x) + 
       (4*(-196 + 174*x - 186*x^2 + 211*x^3))/(9*x) + 
       ((-701 - 149*x - 536*x^2)*H[0, x])/9 - (2*x*H[1, x])/3 + 
       (2*(25 - 11*x + 44*x^2)*H[0, 0, x])/3 + 
       (8*(1 - x)*(11 - x + 11*x^2)*H[1, 0, x])/(3*x) + 
       Lp^2*((-44*(1 - x + x^2)^2)/(3*(1 - x)*x) + 
         (16*(LQ + 2*Lv)*(1 - x + x^2)^2)/((1 - x)*x) - 
         (16*(1 - x)*(11 + 2*x + 11*x^2))/(3*x) - 
         (16*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x])/((1 - x)*x) + 
         (32*(-1 + 2*x - x^2 + x^3)*H[1, x])/x + 32*plusD[1, 1 - x]) + 
       Lp*((-268*(1 - x + x^2)^2)/(9*(1 - x)*x) + 
         (2*(1 - x)*(134 - 109*x + 134*x^2))/(9*x) + 
         (4*(25 - 11*x + 44*x^2)*H[0, x])/3 - (16*(-1 - x + x^2)^2*
           H[0, 0, x])/((1 - x)*(1 + x)) - (8*(1 - x + x^2)^2*
           (2*H[2, x] + 2*H[1, 0, x] - 3*zeta[2]))/((1 - x)*x) + 
         (8*(1 + x + x^2)^2*(-2*H[-1, 0, x] - zeta[2]))/(x*(1 + x))) - 
       8*(1 - x)*zeta[2] - (22*(1 - x + x^2)^2*zeta[2])/(3*(1 - x)*x) + 
       (8*(LQ + 2*Lv)*(1 - x + x^2)^2*zeta[2])/((1 - x)*x) - 
       (8*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x]*zeta[2])/((1 - x)*x) + 
       (16*(-1 + 2*x - x^2 + x^3)*H[1, x]*zeta[2])/x + 
       16*plusD[1, 1 - x]*zeta[2] + (8*(1 + x + x^2)^2*(-2*H[-2, 0, x] + 
          2*H[-1, -1, 0, x] - H[-1, 0, 0, x] + H[-1, x]*zeta[2]))/
        (x*(1 + x)) - (8*(1 - x + x^2)^2*(-H[1, 2, x] - H[2, 1, x] + 
          H[1, 0, 0, x] - H[1, 1, 0, x] - (25*zeta[3])/6))/((1 - x)*x) - 
       ((16*(-1 - x^2 + x^4)*H[2, 0, x])/x + 8*(-1 - x + x^2)^2*
          H[0, 0, 0, x] - (4*(5 - 7*x + 5*x^2 + 7*x^3 - 5*x^4 + 7*x^5)*
           zeta[3])/x)/((1 - x)*(1 + x))) + delta[1 - x]*
      (CA*Nf*TF*(-656/81 + (32*Lp^3)/9 + Lp^2*(40/9 + (8*(LQ + 2*Lv))/3) + 
         (20*zeta[2])/3 + (LQ + 2*Lv)*(112/27 + (4*zeta[2])/3) + 
         Lp*((40*(LQ + 2*Lv))/9 + (32*zeta[2])/3) + (88*zeta[3])/9) + 
       CA^2*(2428/81 + Lp^3*(-88/9 + (16*(LQ + 2*Lv))/3) + 
         Lp^2*(-134/9 - (22*(LQ + 2*Lv))/3 + 4*(LQ + 2*Lv)^2 - 20*zeta[2]) - 
         (67*zeta[2])/3 + 2*(LQ + 2*Lv)^2*zeta[2] + 
         Lp*((-88*zeta[2])/3 + (LQ + 2*Lv)*(-134/9 + 12*zeta[2]) - 
           16*zeta[3]) - (242*zeta[3])/9 + (LQ + 2*Lv)*
          (-404/27 - (11*zeta[2])/3 + (50*zeta[3])/3) - 32*zeta[4])) + 
     ep*(CA*Nf*TF*((1312*(1 - x + x^2)^2)/(81*(1 - x)*x) + 
         (32*Lp^3*(1 - x + x^2)^2)/(9*(1 - x)*x) - 
         (4*(-355 + 351*x - 351*x^2 + 607*x^3))/(81*x) - 
         (4*(-62 - 21*x + 92*x^2)*H[0, x])/(27*(1 - x)) + 
         Lp^2*((80*(1 - x + x^2)^2)/(9*(1 - x)*x) + 
           (8*(1 - x)*(13 + 4*x + 13*x^2))/(9*x) + (16*(1 + x)*H[0, x])/3) + 
         (8*(3 - 3*x + 7*x^2)*H[1, x])/(9*x) + (4*(13 + 10*x)*H[0, 0, x])/9 - 
         (4*x*H[1, 1, x])/3 + (40*(1 - x + x^2)^2*zeta[2])/(9*(1 - x)*x) + 
         (4*(1 - x)*(13 + 4*x + 13*x^2)*zeta[2])/(9*x) + 
         Lp*((448*(1 - x + x^2)^2)/(27*(1 - x)*x) - 
           (8*(-65 + 54*x - 54*x^2 + 83*x^3))/(27*x) + 
           (8*(13 + 10*x)*H[0, x])/9 + (8*x*H[1, x])/3 + 
           (16*(1 + x)*H[0, 0, x])/3 + (16*(1 - x + x^2)^2*zeta[2])/
            (3*(1 - x)*x)) + 8*(1 + x)*(H[0, 0, 0, x]/3 + (H[0, x]*zeta[2])/
            3) + (16*(1 - x + x^2)^2*zeta[3])/(9*(1 - x)*x)) + 
       CF*Nf*TF*((-8*(1 - x)*(1 - 50*x + x^2))/(3*x) + 16*(4 + 3*x)*H[0, x] + 
         Lp^3*((16*(1 - x)*(4 + 7*x + 4*x^2))/(9*x) + (32*(1 + x)*H[0, x])/
            3) + 24*(1 + x)*H[0, 0, x] + Lp^2*((-16*(1 - x)*(1 - 8*x + x^2))/
            (3*x) + 8*(3 + x)*H[0, x] + 16*(1 + x)*H[0, 0, x]) + 
         4*(3 + x)*H[0, 0, 0, x] - (8*(1 - x)*(1 - 8*x + x^2)*zeta[2])/
          (3*x) + 4*(3 + x)*H[0, x]*zeta[2] + 
         Lp*((-16*(1 - x)*(1 - 23*x + x^2))/(3*x) + 48*(1 + x)*H[0, x] + 
           8*(3 + x)*H[0, 0, x] + (8*(1 - x)*(4 + 7*x + 4*x^2)*zeta[2])/
            (3*x) + 8*(1 + x)*(2*H[0, 0, 0, x] + 2*H[0, x]*zeta[2])) + 
         (8*(1 - x)*(4 + 7*x + 4*x^2)*zeta[3])/(9*x) + 
         8*(1 + x)*(H[0, 0, 0, 0, x] + H[0, 0, x]*zeta[2] + 
           (2*H[0, x]*zeta[3])/3)) + CA^2*((-4856*(1 - x + x^2)^2)/
          (81*(1 - x)*x) + (32*Lp^4*(1 - x + x^2)^2)/(3*(1 - x)*x) - 
         (-4280 + 10953*x - 12105*x^2 + 5036*x^3)/(81*x) - 
         (2*(-718 + 1692*x - 2671*x^2 + 1688*x^3)*H[0, x])/(27*(1 - x)) - 
         (2*(6 - 6*x + 11*x^2)*H[1, x])/(9*x) + 
         ((-701 - 149*x - 536*x^2)*H[0, 0, x])/9 - 
         (8*(1 - x)*(67 - 17*x + 67*x^2)*H[1, 0, x])/(9*x) + 
         (2*x*H[1, 1, x])/3 + (2*(25 - 11*x + 44*x^2)*H[0, 0, 0, x])/3 + 
         (8*(1 - x)*(11 - x + 11*x^2)*H[1, 0, 0, x])/(3*x) - 
         (16*(1 - x)*(11 - x + 11*x^2)*H[1, 1, 0, x])/(3*x) + 
         Lp^3*((-88*(1 - x + x^2)^2)/(9*(1 - x)*x) + 
           (32*(LQ + 2*Lv)*(1 - x + x^2)^2)/(3*(1 - x)*x) - 
           (32*(1 - x)*(11 + 2*x + 11*x^2))/(9*x) - 
           (32*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x])/(3*(1 - x)*x) + 
           (64*(-1 + 2*x - x^2 + x^3)*H[1, x])/(3*x) + (64*plusD[1, 1 - x])/
            3) + Lp^2*((-268*(1 - x + x^2)^2)/(9*(1 - x)*x) + 
           (2*(1 - x)*(134 - 109*x + 134*x^2))/(9*x) + 
           (4*(25 - 11*x + 44*x^2)*H[0, x])/3 - (16*(-1 - x + x^2)^2*
             H[0, 0, x])/((1 - x)*(1 + x)) - (8*(1 - x + x^2)^2*
             (2*H[2, x] + 2*H[1, 0, x] - 5*zeta[2]))/((1 - x)*x) + 
           (8*(1 + x + x^2)^2*(-2*H[-1, 0, x] - zeta[2]))/(x*(1 + x))) - 
         (134*(1 - x + x^2)^2*zeta[2])/(9*(1 - x)*x) - 
         ((1 - x)*(134 - 9*x + 134*x^2)*zeta[2])/(3*x) + 
         (2*(25 - 11*x + 44*x^2)*H[0, x]*zeta[2])/3 - 
         (16*(1 - x)*(11 - x + 11*x^2)*H[1, x]*zeta[2])/(3*x) - 
         (44*(1 - x + x^2)^2*zeta[3])/(9*(1 - x)*x) + 
         (16*(LQ + 2*Lv)*(1 - x + x^2)^2*zeta[3])/(3*(1 - x)*x) + 
         (8*(1 - x)*(11 - 7*x + 11*x^2)*zeta[3])/(9*x) - 
         (16*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x]*zeta[3])/(3*(1 - x)*x) - 
         (16*(5 - 12*x + 15*x^2 - 10*x^3 + 5*x^4)*H[1, x]*zeta[3])/
          (3*(1 - x)*x) + (32*plusD[1, 1 - x]*zeta[3])/3 + 
         (8*(1 + x + x^2)^2*(-4*H[-3, 0, x] + 4*H[-2, -1, 0, x] - 
            2*H[-2, 0, 0, x] + 4*H[-1, -2, 0, x] - 2*H[-1, 2, 0, x] - 
            2*H[2, 1, 0, x] - 4*H[-1, -1, -1, 0, x] + 2*H[-1, -1, 0, 0, x] - 
            H[-1, 0, 0, 0, x] + 2*H[-2, x]*zeta[2] - 2*H[-1, -1, x]*zeta[2] - 
            H[-1, 0, x]*zeta[2] + H[-1, x]*zeta[3]))/(x*(1 + x)) + 
         Lp*((-1616*(1 - x + x^2)^2)/(27*(1 - x)*x) + 
           (8*(-196 + 174*x - 186*x^2 + 211*x^3))/(9*x) - 
           (2*(701 + 149*x + 536*x^2)*H[0, x])/9 - (4*x*H[1, x])/3 + 
           (4*(25 - 11*x + 44*x^2)*H[0, 0, x])/3 + 
           (16*(1 - x)*(11 - x + 11*x^2)*H[1, 0, x])/(3*x) - 
           16*(1 - x)*zeta[2] - (44*(1 - x + x^2)^2*zeta[2])/(3*(1 - x)*x) + 
           (16*(LQ + 2*Lv)*(1 - x + x^2)^2*zeta[2])/((1 - x)*x) - 
           (16*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x]*zeta[2])/((1 - x)*x) + 
           (32*(-1 + 2*x - x^2 + x^3)*H[1, x]*zeta[2])/x + 
           32*plusD[1, 1 - x]*zeta[2] + (8*(1 + x + x^2)^2*(-4*H[-2, 0, x] + 
              4*H[-1, -1, 0, x] - 2*H[-1, 0, 0, x] + 2*H[-1, x]*zeta[2]))/
            (x*(1 + x)) - (8*(1 - x + x^2)^2*(-2*H[1, 2, x] - 2*H[2, 1, x] + 
              2*H[1, 0, 0, x] - 2*H[1, 1, 0, x] - (29*zeta[3])/3))/
            ((1 - x)*x) - ((32*(-1 - x^2 + x^4)*H[2, 0, x])/x + 
             16*(-1 - x + x^2)^2*H[0, 0, 0, x] - (8*(5 - 7*x + 5*x^2 + 
                7*x^3 - 5*x^4 + 7*x^5)*zeta[3])/x)/((1 - x)*(1 + x))) - 
         (8*(1 - x + x^2)^2*(2*H[1, 1, 2, x] + H[1, 2, 1, x] + 
            H[2, 1, 1, x] + H[1, 0, 0, 0, x] - H[1, 1, 0, 0, x] + 
            2*H[1, 1, 1, 0, x] + H[1, 0, x]*zeta[2] - (45*zeta[4])/4))/
          ((1 - x)*x) - ((32*(-1 - x^2 + x^4)*H[3, 0, x])/x + 
           (16*(-1 - x^2 + x^4)*H[2, 0, 0, x])/x + 8*(-1 - x + x^2)^2*
            H[0, 0, 0, 0, x] - (8*(-3 - x - 3*x^2 + x^3 + 3*x^4 + x^5)*
             H[2, x]*zeta[2])/x + 8*(-1 - x + x^2)^2*H[0, 0, x]*zeta[2] - 
           (2*(3 - 31*x + 3*x^2 + 31*x^3 - 3*x^4 + 31*x^5)*zeta[4])/x)/
          ((1 - x)*(1 + x))) + delta[1 - x]*
        (CA*Nf*TF*(-3904/243 + (8*Lp^4)/3 + Lp^3*(160/27 + (16*(LQ + 2*Lv))/
              9) + (112*zeta[2])/9 + Lp^2*(224/27 + (40*(LQ + 2*Lv))/9 + 
             (40*zeta[2])/3) + (LQ + 2*Lv)*(656/81 + (20*zeta[2])/9 + 
             (8*zeta[3])/9) + (440*zeta[3])/27 + Lp*((160*zeta[2])/9 + 
             (LQ + 2*Lv)*(224/27 + (8*zeta[2])/3) + (64*zeta[3])/3) + 
           (97*zeta[4])/3) + CA^2*(14576/243 + (32*Lp^5)/15 + 
           Lp^4*(-22/3 + (16*(LQ + 2*Lv))/3) + 
           Lp^3*(-536/27 - (44*(LQ + 2*Lv))/9 + (8*(LQ + 2*Lv)^2)/3) - 
           (404*zeta[2])/9 - (1474*zeta[3])/27 + (4*(LQ + 2*Lv)^2*zeta[3])/
            3 + 18*zeta[2]*zeta[3] + Lp^2*(-808/27 - (110*zeta[2])/3 + 
             (LQ + 2*Lv)*(-134/9 + 20*zeta[2]) + (68*zeta[3])/3) - 
           (1067*zeta[4])/12 + Lp*((-536*zeta[2])/9 + 4*(LQ + 2*Lv)^2*
              zeta[2] - (176*zeta[3])/3 + (LQ + 2*Lv)*(-808/27 - (22*zeta[2])/
                3 + (116*zeta[3])/3) + 26*zeta[4]) + (LQ + 2*Lv)*
            (-2428/81 - (67*zeta[2])/9 - (22*zeta[3])/9 + 45*zeta[4]) - 
           (74*zeta[5])/5))) + 
     ep^2*(CA*Nf*TF*((7808*(1 - x + x^2)^2)/(243*(1 - x)*x) + 
         (16*Lp^4*(1 - x + x^2)^2)/(9*(1 - x)*x) - 
         (4*(-2033 + 2484*x - 2484*x^2 + 4319*x^3))/(243*x) - 
         (4*(-367 - 177*x + 670*x^2)*H[0, x])/(81*(1 - x)) + 
         Lp^3*((160*(1 - x + x^2)^2)/(27*(1 - x)*x) + 
           (16*(1 - x)*(13 + 4*x + 13*x^2))/(27*x) + (32*(1 + x)*H[0, x])/
            9) + (4*(84 - 84*x + 127*x^2)*H[1, x])/(27*x) - 
         (4*(-62 - 21*x + 92*x^2)*H[0, 0, x])/(27*(1 - x)) - 
         (8*(3 - 3*x + 7*x^2)*H[1, 1, x])/(9*x) + 
         (4*(13 + 10*x)*H[0, 0, 0, x])/9 + (4*x*H[1, 1, 1, x])/3 + 
         (224*(1 - x + x^2)^2*zeta[2])/(27*(1 - x)*x) - 
         (4*(-65 + 54*x - 54*x^2 + 83*x^3)*zeta[2])/(27*x) + 
         (4*(13 + 10*x)*H[0, x]*zeta[2])/9 + (4*x*H[1, x]*zeta[2])/3 + 
         Lp^2*((448*(1 - x + x^2)^2)/(27*(1 - x)*x) - 
           (8*(-65 + 54*x - 54*x^2 + 83*x^3))/(27*x) + 
           (8*(13 + 10*x)*H[0, x])/9 + (8*x*H[1, x])/3 + 
           (16*(1 + x)*H[0, 0, x])/3 + (16*(1 - x + x^2)^2*zeta[2])/
            (3*(1 - x)*x)) + (80*(1 - x + x^2)^2*zeta[3])/(27*(1 - x)*x) + 
         (8*(1 - x)*(13 + 4*x + 13*x^2)*zeta[3])/(27*x) + 
         Lp*((2624*(1 - x + x^2)^2)/(81*(1 - x)*x) - 
           (8*(-355 + 351*x - 351*x^2 + 607*x^3))/(81*x) - 
           (8*(-62 - 21*x + 92*x^2)*H[0, x])/(27*(1 - x)) + 
           (16*(3 - 3*x + 7*x^2)*H[1, x])/(9*x) + (8*(13 + 10*x)*H[0, 0, x])/
            9 - (8*x*H[1, 1, x])/3 + (80*(1 - x + x^2)^2*zeta[2])/
            (9*(1 - x)*x) + (8*(1 - x)*(13 + 4*x + 13*x^2)*zeta[2])/(9*x) + 
           8*(1 + x)*((2*H[0, 0, 0, x])/3 + (2*H[0, x]*zeta[2])/3) + 
           (32*(1 - x + x^2)^2*zeta[3])/(9*(1 - x)*x)) + 
         8*(1 + x)*(H[0, 0, 0, 0, x]/3 + (H[0, 0, x]*zeta[2])/3 + 
           (2*H[0, x]*zeta[3])/9) + (14*(1 - x + x^2)^2*zeta[4])/
          (3*(1 - x)*x)) + CF*Nf*TF*((-8*(1 - x)*(1 - 104*x + x^2))/(3*x) + 
         8*(17 + 13*x)*H[0, x] + Lp^4*((8*(1 - x)*(4 + 7*x + 4*x^2))/(9*x) + 
           (16*(1 + x)*H[0, x])/3) + 16*(4 + 3*x)*H[0, 0, x] + 
         Lp^3*((-32*(1 - x)*(1 - 8*x + x^2))/(9*x) + (16*(3 + x)*H[0, x])/3 + 
           (32*(1 + x)*H[0, 0, x])/3) + 4*(3 + x)*H[0, 0, 0, 0, x] - 
         (8*(1 - x)*(1 - 23*x + x^2)*zeta[2])/(3*x) + 4*(3 + x)*H[0, 0, x]*
          zeta[2] + 8*(1 + x)*(3*H[0, 0, 0, x] + 3*H[0, x]*zeta[2]) + 
         Lp^2*((-16*(1 - x)*(1 - 23*x + x^2))/(3*x) + 48*(1 + x)*H[0, x] + 
           8*(3 + x)*H[0, 0, x] + (8*(1 - x)*(4 + 7*x + 4*x^2)*zeta[2])/
            (3*x) + 8*(1 + x)*(2*H[0, 0, 0, x] + 2*H[0, x]*zeta[2])) - 
         (16*(1 - x)*(1 - 8*x + x^2)*zeta[3])/(9*x) + 
         (8*(3 + x)*H[0, x]*zeta[3])/3 + Lp*((-16*(1 - x)*(1 - 50*x + x^2))/
            (3*x) + 32*(4 + 3*x)*H[0, x] + 48*(1 + x)*H[0, 0, x] + 
           8*(3 + x)*H[0, 0, 0, x] - (16*(1 - x)*(1 - 8*x + x^2)*zeta[2])/
            (3*x) + 8*(3 + x)*H[0, x]*zeta[2] + (16*(1 - x)*(4 + 7*x + 4*x^2)*
             zeta[3])/(9*x) + 8*(1 + x)*(2*H[0, 0, 0, 0, x] + 
             2*H[0, 0, x]*zeta[2] + (4*H[0, x]*zeta[3])/3)) + 
         (7*(1 - x)*(4 + 7*x + 4*x^2)*zeta[4])/(3*x) + 
         8*(1 + x)*(H[0, 0, 0, 0, 0, x] + H[0, 0, 0, x]*zeta[2] + 
           (2*H[0, 0, x]*zeta[3])/3 + (7*H[0, x]*zeta[4])/4)) + 
       CA^2*((-29152*(1 - x + x^2)^2)/(243*(1 - x)*x) + 
         (32*Lp^5*(1 - x + x^2)^2)/(5*(1 - x)*x) + 
         (4*(-7192 + 7365*x - 7773*x^2 + 7855*x^3))/(81*x) + 
         ((-27005 + 26994*x - 20367*x^2 + 20576*x^3)*H[0, x])/(81*(1 - x)) - 
         (2*(66 - 66*x + 85*x^2)*H[1, x])/(27*x) - 
         (2*(-718 + 1692*x - 2671*x^2 + 1688*x^3)*H[0, 0, x])/(27*(1 - x)) + 
         (16*(1 - x)*(211 - 71*x + 211*x^2)*H[1, 0, x])/(27*x) + 
         (2*(6 - 6*x + 11*x^2)*H[1, 1, x])/(9*x) + 
         ((-701 - 149*x - 536*x^2)*H[0, 0, 0, x])/9 - 
         (8*(1 - x)*(67 - 17*x + 67*x^2)*H[1, 0, 0, x])/(9*x) + 
         (16*(1 - x)*(67 - 17*x + 67*x^2)*H[1, 1, 0, x])/(9*x) - 
         (2*x*H[1, 1, 1, x])/3 + (2*(25 - 11*x + 44*x^2)*H[0, 0, 0, 0, x])/
          3 + (8*(1 - x)*(11 - x + 11*x^2)*H[1, 0, 0, 0, x])/(3*x) - 
         (16*(1 - x)*(11 - x + 11*x^2)*H[1, 1, 0, 0, x])/(3*x) + 
         (32*(1 - x)*(11 - x + 11*x^2)*H[1, 1, 1, 0, x])/(3*x) + 
         Lp^4*((-44*(1 - x + x^2)^2)/(9*(1 - x)*x) + 
           (16*(LQ + 2*Lv)*(1 - x + x^2)^2)/(3*(1 - x)*x) - 
           (16*(1 - x)*(11 + 2*x + 11*x^2))/(9*x) - 
           (16*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x])/(3*(1 - x)*x) + 
           (32*(-1 + 2*x - x^2 + x^3)*H[1, x])/(3*x) + (32*plusD[1, 1 - x])/
            3) + Lp^3*((-536*(1 - x + x^2)^2)/(27*(1 - x)*x) + 
           (4*(1 - x)*(134 - 109*x + 134*x^2))/(27*x) + 
           (8*(25 - 11*x + 44*x^2)*H[0, x])/9 - (32*(-1 - x + x^2)^2*
             H[0, 0, x])/(3*(1 - x)*(1 + x)) - (8*(1 - x + x^2)^2*
             ((4*H[2, x])/3 + (4*H[1, 0, x])/3 - (14*zeta[2])/3))/
            ((1 - x)*x) + (8*(1 + x + x^2)^2*((-4*H[-1, 0, x])/3 - 
              (2*zeta[2])/3))/(x*(1 + x))) - (808*(1 - x + x^2)^2*zeta[2])/
          (27*(1 - x)*x) - (4*(-256 + 606*x - 570*x^2 + 211*x^3)*zeta[2])/
          (27*x) + ((-701 - 149*x - 536*x^2)*H[0, x]*zeta[2])/9 - 
         (2*(-536 + 672*x - 669*x^2 + 536*x^3)*H[1, x]*zeta[2])/(9*x) + 
         (2*(25 - 11*x + 44*x^2)*H[0, 0, x]*zeta[2])/3 + 
         (8*(1 - x)*(11 - x + 11*x^2)*H[1, 0, x]*zeta[2])/(3*x) + 
         (32*(1 - x)*(11 - x + 11*x^2)*H[1, 1, x]*zeta[2])/(3*x) - 
         (268*(1 - x + x^2)^2*zeta[3])/(27*(1 - x)*x) - 
         (10*(1 - x)*(134 - 19*x + 134*x^2)*zeta[3])/(27*x) + 
         (4*(25 - 11*x + 44*x^2)*H[0, x]*zeta[3])/9 - 
         (16*(1 - x)*(11 - x + 11*x^2)*H[1, x]*zeta[3])/(3*x) + 
         Lp^2*((-1616*(1 - x + x^2)^2)/(27*(1 - x)*x) + 
           (8*(-196 + 174*x - 186*x^2 + 211*x^3))/(9*x) - 
           (2*(701 + 149*x + 536*x^2)*H[0, x])/9 - (4*x*H[1, x])/3 + 
           (4*(25 - 11*x + 44*x^2)*H[0, 0, x])/3 + 
           (16*(1 - x)*(11 - x + 11*x^2)*H[1, 0, x])/(3*x) - 
           16*(1 - x)*zeta[2] - (44*(1 - x + x^2)^2*zeta[2])/(3*(1 - x)*x) + 
           (16*(LQ + 2*Lv)*(1 - x + x^2)^2*zeta[2])/((1 - x)*x) - 
           (16*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x]*zeta[2])/((1 - x)*x) + 
           (32*(-1 + 2*x - x^2 + x^3)*H[1, x]*zeta[2])/x + 
           32*plusD[1, 1 - x]*zeta[2] + (8*(1 + x + x^2)^2*(-4*H[-2, 0, x] + 
              4*H[-1, -1, 0, x] - 2*H[-1, 0, 0, x] + 2*H[-1, x]*zeta[2]))/
            (x*(1 + x)) - (8*(1 - x + x^2)^2*(-2*H[1, 2, x] - 2*H[2, 1, x] + 
              2*H[1, 0, 0, x] - 2*H[1, 1, 0, x] - 11*zeta[3]))/((1 - x)*x) - 
           ((32*(-1 - x^2 + x^4)*H[2, 0, x])/x + 16*(-1 - x + x^2)^2*
              H[0, 0, 0, x] - (8*(5 - 7*x + 5*x^2 + 7*x^3 - 5*x^4 + 7*x^5)*
               zeta[3])/x)/((1 - x)*(1 + x))) - (77*(1 - x + x^2)^2*zeta[4])/
          (6*(1 - x)*x) + (14*(LQ + 2*Lv)*(1 - x + x^2)^2*zeta[4])/
          ((1 - x)*x) + (14*(1 - x)*(11 - 2*x + 11*x^2)*zeta[4])/x - 
         (14*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x]*zeta[4])/((1 - x)*x) - 
         (4*(12 - 31*x + 36*x^2 - 24*x^3 + 12*x^4)*H[1, x]*zeta[4])/
          ((1 - x)*x) + 28*plusD[1, 1 - x]*zeta[4] + 
         (8*(1 + x + x^2)^2*(-8*H[-4, 0, x] + 8*H[-3, -1, 0, x] - 
            4*H[-3, 0, 0, x] + 8*H[-2, -2, 0, x] - 4*H[-2, 2, 0, x] + 
            8*H[-1, -3, 0, x] - 4*H[-1, 3, 0, x] - 4*H[3, 1, 0, x] - 
            8*H[-2, -1, -1, 0, x] + 4*H[-2, -1, 0, 0, x] - 
            2*H[-2, 0, 0, 0, x] - 8*H[-1, -2, -1, 0, x] + 
            4*H[-1, -2, 0, 0, x] - 8*H[-1, -1, -2, 0, x] + 
            4*H[-1, -1, 2, 0, x] - 2*H[-1, 2, 0, 0, x] + 
            4*H[-1, 2, 1, 0, x] - 2*H[2, 1, 0, 0, x] + 4*H[2, 1, 1, 0, x] + 
            8*H[-1, -1, -1, -1, 0, x] - 4*H[-1, -1, -1, 0, 0, x] + 
            2*H[-1, -1, 0, 0, 0, x] - H[-1, 0, 0, 0, 0, x] + 
            4*H[-3, x]*zeta[2] - 4*H[3, x]*zeta[2] - 4*H[-2, -1, x]*zeta[2] - 
            2*H[-2, 0, x]*zeta[2] - 4*H[-1, -2, x]*zeta[2] + 
            4*H[-1, 2, x]*zeta[2] + 4*H[-1, -1, -1, x]*zeta[2] + 
            2*H[-1, -1, 0, x]*zeta[2] - H[-1, 0, 0, x]*zeta[2] + 
            2*H[-2, x]*zeta[3] - 2*H[-1, -1, x]*zeta[3] - 
            (2*H[-1, 0, x]*zeta[3])/3 + 7*H[-1, x]*zeta[4]))/(x*(1 + x)) + 
         Lp*((-9712*(1 - x + x^2)^2)/(81*(1 - x)*x) - 
           (2*(-4280 + 10953*x - 12105*x^2 + 5036*x^3))/(81*x) - 
           (4*(-718 + 1692*x - 2671*x^2 + 1688*x^3)*H[0, x])/(27*(1 - x)) - 
           (4*(6 - 6*x + 11*x^2)*H[1, x])/(9*x) - (2*(701 + 149*x + 536*x^2)*
             H[0, 0, x])/9 - (16*(1 - x)*(67 - 17*x + 67*x^2)*H[1, 0, x])/
            (9*x) + (4*x*H[1, 1, x])/3 + (4*(25 - 11*x + 44*x^2)*
             H[0, 0, 0, x])/3 + (16*(1 - x)*(11 - x + 11*x^2)*H[1, 0, 0, x])/
            (3*x) - (32*(1 - x)*(11 - x + 11*x^2)*H[1, 1, 0, x])/(3*x) - 
           (268*(1 - x + x^2)^2*zeta[2])/(9*(1 - x)*x) - 
           (2*(1 - x)*(134 - 9*x + 134*x^2)*zeta[2])/(3*x) + 
           (4*(25 - 11*x + 44*x^2)*H[0, x]*zeta[2])/3 - 
           (32*(1 - x)*(11 - x + 11*x^2)*H[1, x]*zeta[2])/(3*x) - 
           (88*(1 - x + x^2)^2*zeta[3])/(9*(1 - x)*x) + 
           (32*(LQ + 2*Lv)*(1 - x + x^2)^2*zeta[3])/(3*(1 - x)*x) + 
           (16*(1 - x)*(11 - 7*x + 11*x^2)*zeta[3])/(9*x) - 
           (32*(1 + 3*x^2 - 4*x^3 + x^4)*H[0, x]*zeta[3])/(3*(1 - x)*x) - 
           (32*(5 - 12*x + 15*x^2 - 10*x^3 + 5*x^4)*H[1, x]*zeta[3])/
            (3*(1 - x)*x) + (64*plusD[1, 1 - x]*zeta[3])/3 + 
           (8*(1 + x + x^2)^2*(-8*H[-3, 0, x] + 8*H[-2, -1, 0, x] - 
              4*H[-2, 0, 0, x] + 8*H[-1, -2, 0, x] - 4*H[-1, 2, 0, x] - 
              4*H[2, 1, 0, x] - 8*H[-1, -1, -1, 0, x] + 4*H[-1, -1, 0, 0, 
                x] - 2*H[-1, 0, 0, 0, x] + 4*H[-2, x]*zeta[2] - 
              4*H[-1, -1, x]*zeta[2] - 2*H[-1, 0, x]*zeta[2] + 
              2*H[-1, x]*zeta[3]))/(x*(1 + x)) - (8*(1 - x + x^2)^2*
             (4*H[1, 1, 2, x] + 2*H[1, 2, 1, x] + 2*H[2, 1, 1, x] + 
              2*H[1, 0, 0, 0, x] - 2*H[1, 1, 0, 0, x] + 4*H[1, 1, 1, 0, x] + 
              2*H[1, 0, x]*zeta[2] - 26*zeta[4]))/((1 - x)*x) - 
           ((64*(-1 - x^2 + x^4)*H[3, 0, x])/x + (32*(-1 - x^2 + x^4)*H[2, 0, 
                0, x])/x + 16*(-1 - x + x^2)^2*H[0, 0, 0, 0, x] - 
             (16*(-3 - x - 3*x^2 + x^3 + 3*x^4 + x^5)*H[2, x]*zeta[2])/x + 
             16*(-1 - x + x^2)^2*H[0, 0, x]*zeta[2] - 
             (4*(3 - 31*x + 3*x^2 + 31*x^3 - 3*x^4 + 31*x^5)*zeta[4])/x)/
            ((1 - x)*(1 + x))) - (8*(1 - x + x^2)^2*(-4*H[1, 1, 1, 2, x] - 
            2*H[1, 1, 2, 1, x] - H[1, 2, 1, 1, x] - H[2, 1, 1, 1, x] + 
            H[1, 0, 0, 0, 0, x] - H[1, 1, 0, 0, 0, x] + 
            2*H[1, 1, 1, 0, 0, x] - 4*H[1, 1, 1, 1, 0, x] - 
            H[1, 2, x]*zeta[2] + H[1, 0, 0, x]*zeta[2] - H[1, 1, 0, x]*
             zeta[2] + (2*H[1, 0, x]*zeta[3])/3 - 4*H[1, 1, x]*zeta[3] - 
            (35*zeta[2]*zeta[3])/6 - (167*zeta[5])/10))/((1 - x)*x) - 
         ((64*(-1 - x^2 + x^4)*H[4, 0, x])/x + (32*(-1 - x^2 + x^4)*
             H[3, 0, 0, x])/x + (16*(-1 - x^2 + x^4)*H[2, 0, 0, 0, x])/x + 
           8*(-1 - x + x^2)^2*H[0, 0, 0, 0, 0, x] + 
           (16*(-1 - x^2 + x^4)*H[2, 0, x]*zeta[2])/x + 
           (8*(-5 - 3*x - 5*x^2 + 3*x^3 + 5*x^4 + 3*x^5)*H[2, 1, x]*zeta[2])/
            x + 8*(-1 - x + x^2)^2*H[0, 0, 0, x]*zeta[2] - 
           (32*(-2 - x - 2*x^2 + x^3 + 2*x^4 + x^5)*H[2, x]*zeta[3])/(3*x) + 
           (16*(-1 - x + x^2)^2*H[0, 0, x]*zeta[3])/3 - 
           (4*(1 - 23*x + x^2 + 23*x^3 - x^4 + 23*x^5)*zeta[2]*zeta[3])/
            (3*x) - (4*(25 - 31*x + 25*x^2 + 31*x^3 - 25*x^4 + 31*x^5)*
             zeta[5])/x)/((1 - x)*(1 + x))) + delta[1 - x]*
        (CA*Nf*TF*(-23360/729 + (64*Lp^5)/45 + 
           Lp^4*(40/9 + (8*(LQ + 2*Lv))/9) + (656*zeta[2])/27 + 
           Lp^3*(896/81 + (80*(LQ + 2*Lv))/27 + (32*zeta[2])/3) + 
           (2464*zeta[3])/81 + (40*zeta[2]*zeta[3])/3 + 
           Lp^2*(1312/81 + (200*zeta[2])/9 + (LQ + 2*Lv)*(224/27 + 
               (8*zeta[2])/3) + (208*zeta[3])/9) + (485*zeta[4])/9 + 
           (LQ + 2*Lv)*(3904/243 + (112*zeta[2])/27 + (40*zeta[3])/27 + 
             (7*zeta[4])/3) + Lp*((896*zeta[2])/27 + (320*zeta[3])/9 + 
             (LQ + 2*Lv)*(1312/81 + (40*zeta[2])/9 + (16*zeta[3])/9) + 
             (208*zeta[4])/3) + (632*zeta[5])/15) + 
         CA^2*(87472/729 + (16*Lp^6)/9 + Lp^5*(-176/45 + (16*(LQ + 2*Lv))/
              5) - (2428*zeta[2])/27 + Lp^4*(-134/9 - (22*(LQ + 2*Lv))/9 + 
             (4*(LQ + 2*Lv)^2)/3 + (28*zeta[2])/3) - (8888*zeta[3])/81 - 
           (110*zeta[2]*zeta[3])/3 + (610*zeta[3]^2)/9 + 
           Lp^3*(-3232/81 - (88*zeta[2])/3 + (LQ + 2*Lv)*(-268/27 + 
               (56*zeta[2])/3) + (400*zeta[3])/9) - (6499*zeta[4])/36 + 
           (7*(LQ + 2*Lv)^2*zeta[4])/2 + Lp^2*(-4856/81 - (670*zeta[2])/9 + 
             4*(LQ + 2*Lv)^2*zeta[2] - (572*zeta[3])/9 + (LQ + 2*Lv)*
              (-808/27 - (22*zeta[2])/3 + 44*zeta[3]) + 130*zeta[4]) - 
           (1738*zeta[5])/15 + (LQ + 2*Lv)*(-14576/243 - (404*zeta[2])/27 - 
             (134*zeta[3])/27 + (70*zeta[2]*zeta[3])/3 - (77*zeta[4])/12 + 
             (334*zeta[5])/5) + Lp*((-3232*zeta[2])/27 - (1072*zeta[3])/9 + 
             (8*(LQ + 2*Lv)^2*zeta[3])/3 + (248*zeta[2]*zeta[3])/3 - 
             (572*zeta[4])/3 + (LQ + 2*Lv)*(-4856/81 - (134*zeta[2])/9 - 
               (44*zeta[3])/9 + 104*zeta[4]) + 104*zeta[5]) + 
           (1697*zeta[6])/8)))
 
B1baregq0 = 0
 
B1baregq1 = (-2*CF*(1 + (1 - x)^2))/(ep*x) + 
     CF*((-2*Lp*(1 + (1 - x)^2))/x + 2*x) + 
     CF*ep*(-((Lp^2*(1 + (1 - x)^2))/x) + 2*Lp*x - ((1 + (1 - x)^2)*zeta[2])/
        x) + CF*ep^2*(-(Lp^3*(1 + (1 - x)^2))/(3*x) + Lp^2*x - 
       (Lp*(1 + (1 - x)^2)*zeta[2])/x + x*zeta[2] - 
       (2*(1 + (1 - x)^2)*zeta[3])/(3*x)) + 
     CF*ep^3*(-(Lp^4*(1 + (1 - x)^2))/(12*x) + (Lp^3*x)/3 - 
       (Lp^2*(1 + (1 - x)^2)*zeta[2])/(2*x) + (2*x*zeta[3])/3 + 
       Lp*(x*zeta[2] - (2*(1 + (1 - x)^2)*zeta[3])/(3*x)) - 
       (9*(1 + (1 - x)^2)*zeta[4])/(8*x)) + 
     CF*ep^4*(-(Lp^5*(1 + (1 - x)^2))/(60*x) + (Lp^4*x)/12 - 
       (Lp^3*(1 + (1 - x)^2)*zeta[2])/(6*x) + 
       Lp^2*((x*zeta[2])/2 - ((1 + (1 - x)^2)*zeta[3])/(3*x)) + 
       (9*x*zeta[4])/8 + Lp*((2*x*zeta[3])/3 - (9*(1 + (1 - x)^2)*zeta[4])/
          (8*x)) + ((1 + (1 - x)^2)*(-(zeta[2]*zeta[3])/3 - (2*zeta[5])/5))/x)
 
B1baregq2 = (-8*CA*CF*(1 + (1 - x)^2))/(ep^3*x) + 
     ((8*CF*Nf*TF*(1 + (1 - x)^2))/(3*x) + CF^2*(4 - x + 2*(2 - x)*H[0, x] - 
         (4*(1 + (1 - x)^2)*H[1, x])/x) + CA*CF*((-8*Lp*(1 + (1 - x)^2))/x + 
         (4*(LQ + 2*Lv)*(1 + (1 - x)^2))/x + (2*(-53 + 46*x + 4*x^2 + 4*x^3))/
          (3*x) - (8*(1 + x + x^2)*H[0, x])/x - (4*(1 + (1 - x)^2)*H[1, x])/
          x))/ep^2 + (CF*Nf*TF*((16*Lp*(1 + (1 - x)^2))/(3*x) + 
         (16*(5 - 5*x + x^2))/(9*x) - (8*(1 + (1 - x)^2)*H[1, x])/(3*x)) + 
       CF^2*(1 + 5*x + (-4 - 3*x)*H[0, x] - (2*(6 - 6*x + x^2)*H[1, x])/x + 
         Lp*(2*(4 - x) + 4*(2 - x)*H[0, x] - (8*(1 + (1 - x)^2)*H[1, x])/x) + 
         2*(2 - x)*H[0, 0, x] + (4*(1 + (1 - x)^2)*H[1, 1, x])/x) + 
       CA*CF*(-4*(LQ + 2*Lv)*x - (2*(9 + 19*x - 29*x^2 + 44*x^3))/(9*x) + 
         (2*(36 + 15*x + 8*x^2)*H[0, x])/3 + (2*(22 - 22*x + 17*x^2)*H[1, x])/
          (3*x) + Lp*((8*(LQ + 2*Lv)*(1 + (1 - x)^2))/x + 
           (4*(-53 + 46*x - 2*x^2 + 4*x^3))/(3*x) - 
           (16*(1 + x + x^2)*H[0, x])/x - (8*(1 + (1 - x)^2)*H[1, x])/x) - 
         (4*(1 + (1 + x)^2)*H[-1, 0, x])/x - 4*(2 + x)*H[0, 0, x] + 
         (4*(1 + (1 - x)^2)*(-H[2, x] - H[1, 0, x] - H[1, 1, x]))/x - 
         8*zeta[2]))/ep + CF*Nf*TF*((16*Lp^2*(1 + (1 - x)^2))/(3*x) + 
       (8*(56 - 56*x + 13*x^2))/(27*x) - (16*(5 - 5*x + x^2)*H[1, x])/(9*x) + 
       Lp*((32*(5 - 5*x + x^2))/(9*x) - (16*(1 + (1 - x)^2)*H[1, x])/(3*x)) + 
       (4*(1 + (1 - x)^2)*((2*H[1, 1, x])/3 + (2*zeta[2])/3))/x) + 
     CF^2*(10 - x + 5*(-3 + x)*H[0, x] - (2*(16 - 16*x + 5*x^2)*H[1, x])/x + 
       Lp^2*(2*(4 - x) + 4*(2 - x)*H[0, x] - (8*(1 + (1 - x)^2)*H[1, x])/x) + 
       (-4 - 3*x)*H[0, 0, x] + (2*(6 - 6*x + x^2)*H[1, 1, x])/x + 
       Lp*(2*(1 + 5*x) - 2*(4 + 3*x)*H[0, x] - (4*(6 - 6*x + x^2)*H[1, x])/
          x + 4*(2 - x)*H[0, 0, x] + (8*(1 + (1 - x)^2)*H[1, 1, x])/x) + 
       (4 - x)*zeta[2] + 2*(2 - x)*(H[0, 0, 0, x] + H[0, x]*zeta[2]) + 
       (4*(1 + (1 - x)^2)*(-H[1, 1, 1, x] - H[1, x]*zeta[2]))/x) + 
     CA*CF*((16*Lp^3*(1 + (1 - x)^2))/(3*x) + 
       (4*(-790 + 791*x - 268*x^2 + 152*x^3))/(27*x) - 
       (2*(249 - 6*x + 88*x^2)*H[0, x])/9 + (2*(152 - 152*x + 43*x^2)*
         H[1, x])/(9*x) + Lp^2*((8*(LQ + 2*Lv)*(1 + (1 - x)^2))/x + 
         (4*(-53 + 46*x - 8*x^2 + 4*x^3))/(3*x) - (16*(1 + x + x^2)*H[0, x])/
          x - (8*(1 + (1 - x)^2)*H[1, x])/x) + 4*x*H[2, x] + 
       4*x*H[-1, 0, x] + (2*(36 + 9*x + 8*x^2)*H[0, 0, x])/3 - 
       (4*(-22 + 24*x - 9*x^2 + 4*x^3)*H[1, 0, x])/(3*x) - 
       (2*(22 - 22*x + 5*x^2)*H[1, 1, x])/(3*x) + (8*(2 + x^2)*H[2, 0, x])/
        x - 4*(2 + x)*H[0, 0, 0, x] + (4*(LQ + 2*Lv)*(1 + (1 - x)^2)*zeta[2])/
        x - (2*(9 + 2*x - 4*x^2 + 4*x^3)*zeta[2])/(3*x) - 
       (8*(1 + x + x^2)*H[0, x]*zeta[2])/x + 
       Lp*(-8*(LQ + 2*Lv)*x - (4*(9 + 19*x - 29*x^2 + 44*x^3))/(9*x) + 
         (4*(36 + 15*x + 8*x^2)*H[0, x])/3 + (4*(22 - 22*x + 17*x^2)*H[1, x])/
          (3*x) - (8*(1 + (1 + x)^2)*H[-1, 0, x])/x - 8*(2 + x)*H[0, 0, x] + 
         (4*(1 + (1 - x)^2)*(-2*H[2, x] - 2*H[1, 0, x] - 2*H[1, 1, x]))/x + 
         (8*(2 - 4*x + x^2)*zeta[2])/x) + 
       (4*(1 + (1 + x)^2)*(-2*H[-2, 0, x] + 2*H[-1, -1, 0, x] - 
          H[-1, 0, 0, x] + H[-1, x]*zeta[2]))/x + 
       (4*(1 + (1 - x)^2)*(H[1, 2, x] + H[2, 1, x] - H[1, 0, 0, x] + 
          H[1, 1, 0, x] + H[1, 1, 1, x] - H[1, x]*zeta[2]))/x + 
       (8*(20 - 23*x + 10*x^2)*zeta[3])/(3*x)) + 
     ep*(CF*Nf*TF*((32*Lp^3*(1 + (1 - x)^2))/(9*x) + 
         (64*(41 - 41*x + 10*x^2))/(81*x) - (8*(56 - 56*x + 13*x^2)*H[1, x])/
          (27*x) + Lp^2*((32*(5 - 5*x + x^2))/(9*x) - 
           (16*(1 + (1 - x)^2)*H[1, x])/(3*x)) + 
         (16*(5 - 5*x + x^2)*H[1, 1, x])/(9*x) + (16*(5 - 5*x + x^2)*zeta[2])/
          (9*x) + Lp*((16*(56 - 56*x + 13*x^2))/(27*x) - 
           (32*(5 - 5*x + x^2)*H[1, x])/(9*x) + (4*(1 + (1 - x)^2)*
             ((4*H[1, 1, x])/3 + (4*zeta[2])/3))/x) + 
         (4*(1 + (1 - x)^2)*((-2*H[1, 1, 1, x])/3 - (2*H[1, x]*zeta[2])/3 + 
            (4*zeta[3])/9))/x) + CF^2*(19 - x + (-22 - x)*H[0, x] - 
         (16*(2 - x)^2*H[1, x])/x + Lp^3*((4*(4 - x))/3 + (8*(2 - x)*H[0, x])/
            3 - (16*(1 + (1 - x)^2)*H[1, x])/(3*x)) + 5*(-3 + x)*H[0, 0, x] + 
         (2*(16 - 16*x + 5*x^2)*H[1, 1, x])/x + 
         Lp^2*(2*(1 + 5*x) - 2*(4 + 3*x)*H[0, x] - 
           (4*(6 - 6*x + x^2)*H[1, x])/x + 4*(2 - x)*H[0, 0, x] + 
           (8*(1 + (1 - x)^2)*H[1, 1, x])/x) + (-4 - 3*x)*H[0, 0, 0, x] - 
         (2*(6 - 6*x + x^2)*H[1, 1, 1, x])/x + (1 + 5*x)*zeta[2] + 
         (-4 - 3*x)*H[0, x]*zeta[2] - (2*(6 - 6*x + x^2)*H[1, x]*zeta[2])/x + 
         Lp*(-2*(-10 + x) + 10*(-3 + x)*H[0, x] - (4*(16 - 16*x + 5*x^2)*
             H[1, x])/x - 2*(4 + 3*x)*H[0, 0, x] + 
           (4*(6 - 6*x + x^2)*H[1, 1, x])/x + 2*(4 - x)*zeta[2] + 
           2*(2 - x)*(2*H[0, 0, 0, x] + 2*H[0, x]*zeta[2]) + 
           (4*(1 + (1 - x)^2)*(-2*H[1, 1, 1, x] - 2*H[1, x]*zeta[2]))/x) + 
         (2*(4 - x)*zeta[3])/3 + 2*(2 - x)*(H[0, 0, 0, 0, x] + 
           H[0, 0, x]*zeta[2] + (2*H[0, x]*zeta[3])/3) + 
         (4*(1 + (1 - x)^2)*(H[1, 1, 1, 1, x] + H[1, 1, x]*zeta[2] - 
            (2*H[1, x]*zeta[3])/3))/x) + 
       CA*CF*((16*Lp^4*(1 + (1 - x)^2))/(3*x) - 
         (2*(288 + 2389*x - 3203*x^2 + 1904*x^3))/(81*x) + 
         (4*(654 - 231*x + 304*x^2)*H[0, x])/27 + 
         (4*(458 - 458*x + 115*x^2)*H[1, x])/(27*x) + 
         Lp^3*((16*(LQ + 2*Lv)*(1 + (1 - x)^2))/(3*x) + 
           (8*(-53 + 46*x - 14*x^2 + 4*x^3))/(9*x) - 
           (32*(1 + x + x^2)*H[0, x])/(3*x) - (16*(1 + (1 - x)^2)*H[1, x])/
            (3*x)) + 8*x*H[-2, 0, x] - (2*(249 - 6*x + 88*x^2)*H[0, 0, x])/
          9 + (8*(-1 + x)*(67 - 17*x + 22*x^2)*H[1, 0, x])/(9*x) - 
         (2*(152 - 152*x + 43*x^2)*H[1, 1, x])/(9*x) - 4*x*H[1, 2, x] - 
         8*x*H[2, 0, x] - 4*x*H[2, 1, x] + (16*(2 + x^2)*H[3, 0, x])/x - 
         8*x*H[-1, -1, 0, x] + 4*x*H[-1, 0, 0, x] + 
         (2*(36 + 9*x + 8*x^2)*H[0, 0, 0, x])/3 - 
         (4*(-22 + 24*x - 9*x^2 + 4*x^3)*H[1, 0, 0, x])/(3*x) + 
         (4*(-44 + 48*x - 15*x^2 + 8*x^3)*H[1, 1, 0, x])/(3*x) + 
         (2*(22 - 22*x + 5*x^2)*H[1, 1, 1, x])/(3*x) + 
         (8*(2 + x^2)*H[2, 0, 0, x])/x - 4*(2 + x)*H[0, 0, 0, 0, x] + 
         (2*(-277 + 317*x - 127*x^2 + 44*x^3)*zeta[2])/(9*x) - 
         4*x*H[-1, x]*zeta[2] + (2*(36 + 15*x + 8*x^2)*H[0, x]*zeta[2])/3 + 
         (2*(-66 + 74*x - 7*x^2 + 16*x^3)*H[1, x]*zeta[2])/(3*x) - 
         (4*(6 + 2*x + 3*x^2)*H[2, x]*zeta[2])/x - 4*(2 + x)*H[0, 0, x]*
          zeta[2] + Lp^2*(-8*(LQ + 2*Lv)*x - (4*(9 + 19*x - 29*x^2 + 44*x^3))/
            (9*x) + (4*(36 + 15*x + 8*x^2)*H[0, x])/3 + 
           (4*(22 - 22*x + 17*x^2)*H[1, x])/(3*x) - 
           (8*(1 + (1 + x)^2)*H[-1, 0, x])/x - 8*(2 + x)*H[0, 0, x] + 
           (4*(1 + (1 - x)^2)*(-2*H[2, x] - 2*H[1, 0, x] - 2*H[1, 1, x]))/x - 
           (16*(2 - x)*(-1 + x)*zeta[2])/x) - 
         (4*(-13 + 26*x + 50*x^2 + 8*x^3)*zeta[3])/(9*x) - 
         (16*(1 + x + x^2)*H[0, x]*zeta[3])/(3*x) + (LQ + 2*Lv)*
          (-4*x*zeta[2] + (8*(1 + (1 - x)^2)*zeta[3])/(3*x)) + 
         Lp*((8*(-790 + 791*x - 268*x^2 + 152*x^3))/(27*x) - 
           (4*(249 - 6*x + 88*x^2)*H[0, x])/9 + (4*(152 - 152*x + 43*x^2)*
             H[1, x])/(9*x) + 8*x*H[2, x] + 8*x*H[-1, 0, x] + 
           (4*(36 + 9*x + 8*x^2)*H[0, 0, x])/3 - 
           (8*(-22 + 24*x - 9*x^2 + 4*x^3)*H[1, 0, x])/(3*x) - 
           (4*(22 - 22*x + 5*x^2)*H[1, 1, x])/(3*x) + 
           (16*(2 + x^2)*H[2, 0, x])/x - 8*(2 + x)*H[0, 0, 0, x] + 
           (8*(LQ + 2*Lv)*(1 + (1 - x)^2)*zeta[2])/x - 
           (4*(9 + 2*x + 2*x^2 + 4*x^3)*zeta[2])/(3*x) - 
           (16*(1 + x + x^2)*H[0, x]*zeta[2])/x + 
           (4*(1 + (1 + x)^2)*(-4*H[-2, 0, x] + 4*H[-1, -1, 0, x] - 
              2*H[-1, 0, 0, x] + 2*H[-1, x]*zeta[2]))/x + 
           (4*(1 + (1 - x)^2)*(2*H[1, 2, x] + 2*H[2, 1, x] - 2*H[1, 0, 0, 
                x] + 2*H[1, 1, 0, x] + 2*H[1, 1, 1, x] - 2*H[1, x]*zeta[2]))/
            x + (16*(22 - 25*x + 11*x^2)*zeta[3])/(3*x)) + 
         (4*(1 + (1 + x)^2)*(-4*H[-3, 0, x] + 4*H[-2, -1, 0, x] - 
            2*H[-2, 0, 0, x] + 4*H[-1, -2, 0, x] - 2*H[-1, 2, 0, x] - 
            2*H[2, 1, 0, x] - 4*H[-1, -1, -1, 0, x] + 2*H[-1, -1, 0, 0, x] - 
            H[-1, 0, 0, 0, x] + 2*H[-2, x]*zeta[2] - 2*H[-1, -1, x]*zeta[2] - 
            H[-1, 0, x]*zeta[2] + H[-1, x]*zeta[3]))/x + 
         (4*(1 + (1 - x)^2)*(-2*H[1, 1, 2, x] - H[1, 2, 1, x] - 
            H[2, 1, 1, x] - H[1, 0, 0, 0, x] + H[1, 1, 0, 0, x] - 
            2*H[1, 1, 1, 0, x] - H[1, 1, 1, 1, x] - H[1, 0, x]*zeta[2] - 
            H[1, 1, x]*zeta[2] - (8*H[1, x]*zeta[3])/3))/x + 
         (8*(12 - 19*x + 6*x^2)*zeta[4])/x)) + 
     ep^2*(CF*Nf*TF*((16*Lp^4*(1 + (1 - x)^2))/(9*x) + 
         (32*(488 - 488*x + 121*x^2))/(243*x) - 
         (64*(41 - 41*x + 10*x^2)*H[1, x])/(81*x) + 
         Lp^3*((64*(5 - 5*x + x^2))/(27*x) - (32*(1 + (1 - x)^2)*H[1, x])/
            (9*x)) + (8*(56 - 56*x + 13*x^2)*H[1, 1, x])/(27*x) - 
         (16*(5 - 5*x + x^2)*H[1, 1, 1, x])/(9*x) + 
         (8*(56 - 56*x + 13*x^2)*zeta[2])/(27*x) - 
         (16*(5 - 5*x + x^2)*H[1, x]*zeta[2])/(9*x) + 
         Lp^2*((16*(56 - 56*x + 13*x^2))/(27*x) - 
           (32*(5 - 5*x + x^2)*H[1, x])/(9*x) + (4*(1 + (1 - x)^2)*
             ((4*H[1, 1, x])/3 + (4*zeta[2])/3))/x) + 
         Lp*((128*(41 - 41*x + 10*x^2))/(81*x) - (16*(56 - 56*x + 13*x^2)*
             H[1, x])/(27*x) + (32*(5 - 5*x + x^2)*H[1, 1, x])/(9*x) + 
           (32*(5 - 5*x + x^2)*zeta[2])/(9*x) + (4*(1 + (1 - x)^2)*
             ((-4*H[1, 1, 1, x])/3 - (4*H[1, x]*zeta[2])/3 + (8*zeta[3])/9))/
            x) + (32*(5 - 5*x + x^2)*zeta[3])/(27*x) + 
         (4*(1 + (1 - x)^2)*((2*H[1, 1, 1, 1, x])/3 + (2*H[1, 1, x]*zeta[2])/
             3 - (4*H[1, x]*zeta[3])/9 + (7*zeta[4])/6))/x) + 
       CF^2*(-2*(-19 + x) + (-45 - x)*H[0, x] - (32*(2 - x)^2*H[1, x])/x + 
         Lp^4*((2*(4 - x))/3 + (4*(2 - x)*H[0, x])/3 - 
           (8*(1 + (1 - x)^2)*H[1, x])/(3*x)) + (-22 - x)*H[0, 0, x] + 
         (16*(2 - x)^2*H[1, 1, x])/x + Lp^3*((4*(1 + 5*x))/3 - 
           (4*(4 + 3*x)*H[0, x])/3 - (8*(6 - 6*x + x^2)*H[1, x])/(3*x) + 
           (8*(2 - x)*H[0, 0, x])/3 + (16*(1 + (1 - x)^2)*H[1, 1, x])/
            (3*x)) + 5*(-3 + x)*H[0, 0, 0, x] - 
         (2*(16 - 16*x + 5*x^2)*H[1, 1, 1, x])/x + (-4 - 3*x)*
          H[0, 0, 0, 0, x] + (2*(6 - 6*x + x^2)*H[1, 1, 1, 1, x])/x + 
         (10 - x)*zeta[2] + 5*(-3 + x)*H[0, x]*zeta[2] - 
         (2*(16 - 16*x + 5*x^2)*H[1, x]*zeta[2])/x + (-4 - 3*x)*H[0, 0, x]*
          zeta[2] + (2*(6 - 6*x + x^2)*H[1, 1, x]*zeta[2])/x + 
         Lp^2*(-2*(-10 + x) + 10*(-3 + x)*H[0, x] - 
           (4*(16 - 16*x + 5*x^2)*H[1, x])/x - 2*(4 + 3*x)*H[0, 0, x] + 
           (4*(6 - 6*x + x^2)*H[1, 1, x])/x + 2*(4 - x)*zeta[2] + 
           2*(2 - x)*(2*H[0, 0, 0, x] + 2*H[0, x]*zeta[2]) + 
           (4*(1 + (1 - x)^2)*(-2*H[1, 1, 1, x] - 2*H[1, x]*zeta[2]))/x) + 
         (2*(1 + 5*x)*zeta[3])/3 - (2*(4 + 3*x)*H[0, x]*zeta[3])/3 - 
         (4*(6 - 6*x + x^2)*H[1, x]*zeta[3])/(3*x) + 
         Lp*(-2*(-19 + x) - 2*(22 + x)*H[0, x] - (32*(2 - x)^2*H[1, x])/x + 
           10*(-3 + x)*H[0, 0, x] + (4*(16 - 16*x + 5*x^2)*H[1, 1, x])/x - 
           2*(4 + 3*x)*H[0, 0, 0, x] - (4*(6 - 6*x + x^2)*H[1, 1, 1, x])/x + 
           2*(1 + 5*x)*zeta[2] - 2*(4 + 3*x)*H[0, x]*zeta[2] - 
           (4*(6 - 6*x + x^2)*H[1, x]*zeta[2])/x + (4*(4 - x)*zeta[3])/3 + 
           2*(2 - x)*(2*H[0, 0, 0, 0, x] + 2*H[0, 0, x]*zeta[2] + 
             (4*H[0, x]*zeta[3])/3) + (4*(1 + (1 - x)^2)*
             (2*H[1, 1, 1, 1, x] + 2*H[1, 1, x]*zeta[2] - (4*H[1, x]*zeta[3])/
               3))/x) + (7*(4 - x)*zeta[4])/4 + 2*(2 - x)*
          (H[0, 0, 0, 0, 0, x] + H[0, 0, 0, x]*zeta[2] + 
           (2*H[0, 0, x]*zeta[3])/3 + (7*H[0, x]*zeta[4])/4) + 
         (4*(1 + (1 - x)^2)*(-H[1, 1, 1, 1, 1, x] - H[1, 1, 1, x]*zeta[2] + 
            (2*H[1, 1, x]*zeta[3])/3 - (7*H[1, x]*zeta[4])/4))/x) + 
       CA*CF*((16*Lp^5*(1 + (1 - x)^2))/(5*x) + 
         (4*(-28864 + 31217*x - 12277*x^2 + 5792*x^3))/(243*x) - 
         (2*(10041 - 3165*x + 3808*x^2)*H[0, x])/81 + 
         (4*(2752 - 2752*x + 689*x^2)*H[1, x])/(81*x) + 
         Lp^4*((8*(LQ + 2*Lv)*(1 + (1 - x)^2))/(3*x) + 
           (4*(-53 + 46*x - 20*x^2 + 4*x^3))/(9*x) - 
           (16*(1 + x + x^2)*H[0, x])/(3*x) - (8*(1 + (1 - x)^2)*H[1, x])/
            (3*x)) + 16*x*H[-3, 0, x] + (4*(654 - 231*x + 304*x^2)*
           H[0, 0, x])/27 - (16*(-1 + x)*(211 - 71*x + 76*x^2)*H[1, 0, x])/
          (27*x) - (4*(458 - 458*x + 115*x^2)*H[1, 1, x])/(27*x) - 
         16*x*H[3, 0, x] + (32*(2 + x^2)*H[4, 0, x])/x - 
         16*x*H[-2, -1, 0, x] + 8*x*H[-2, 0, 0, x] - 16*x*H[-1, -2, 0, x] + 
         8*x*H[-1, 2, 0, x] - (2*(249 - 6*x + 88*x^2)*H[0, 0, 0, x])/9 + 
         (8*(-1 + x)*(67 - 17*x + 22*x^2)*H[1, 0, 0, x])/(9*x) - 
         (16*(-1 + x)*(67 - 17*x + 22*x^2)*H[1, 1, 0, x])/(9*x) + 
         (2*(152 - 152*x + 43*x^2)*H[1, 1, 1, x])/(9*x) + 8*x*H[1, 1, 2, x] + 
         4*x*H[1, 2, 1, x] - 8*x*H[2, 0, 0, x] + 8*x*H[2, 1, 0, x] + 
         4*x*H[2, 1, 1, x] + (16*(2 + x^2)*H[3, 0, 0, x])/x + 
         16*x*H[-1, -1, -1, 0, x] - 8*x*H[-1, -1, 0, 0, x] + 
         4*x*H[-1, 0, 0, 0, x] + (2*(36 + 9*x + 8*x^2)*H[0, 0, 0, 0, x])/3 - 
         (4*(-22 + 24*x - 9*x^2 + 4*x^3)*H[1, 0, 0, 0, x])/(3*x) + 
         (4*(-44 + 48*x - 15*x^2 + 8*x^3)*H[1, 1, 0, 0, x])/(3*x) - 
         (8*(-44 + 48*x - 15*x^2 + 8*x^3)*H[1, 1, 1, 0, x])/(3*x) - 
         (2*(22 - 22*x + 5*x^2)*H[1, 1, 1, 1, x])/(3*x) + 
         (8*(2 + x^2)*H[2, 0, 0, 0, x])/x - 4*(2 + x)*H[0, 0, 0, 0, 0, x] - 
         (4*(-54 + 337*x - 320*x^2 + 152*x^3)*zeta[2])/(27*x) - 
         8*x*H[-2, x]*zeta[2] - (2*(249 - 6*x + 88*x^2)*H[0, x]*zeta[2])/9 - 
         (2*(-688 + 824*x - 355*x^2 + 176*x^3)*H[1, x]*zeta[2])/(9*x) + 
         12*x*H[2, x]*zeta[2] + 8*x*H[-1, -1, x]*zeta[2] + 
         4*x*H[-1, 0, x]*zeta[2] + (2*(36 + 9*x + 8*x^2)*H[0, 0, x]*zeta[2])/
          3 - (4*(-22 + 24*x - 9*x^2 + 4*x^3)*H[1, 0, x]*zeta[2])/(3*x) - 
         (2*(-154 + 170*x - 43*x^2 + 32*x^3)*H[1, 1, x]*zeta[2])/(3*x) + 
         (8*(2 + x^2)*H[2, 0, x]*zeta[2])/x + (4*(10 + 6*x + 5*x^2)*
           H[2, 1, x]*zeta[2])/x - 4*(2 + x)*H[0, 0, 0, x]*zeta[2] + 
         Lp^3*((-16*(LQ + 2*Lv)*x)/3 - (8*(9 + 19*x - 29*x^2 + 44*x^3))/
            (27*x) + (8*(36 + 15*x + 8*x^2)*H[0, x])/9 + 
           (8*(22 - 22*x + 17*x^2)*H[1, x])/(9*x) - 
           (16*(1 + (1 + x)^2)*H[-1, 0, x])/(3*x) - (16*(2 + x)*H[0, 0, x])/
            3 + (4*(1 + (1 - x)^2)*((-4*H[2, x])/3 - (4*H[1, 0, x])/3 - 
              (4*H[1, 1, x])/3))/x + (16*(6 - 8*x + 3*x^2)*zeta[2])/(3*x)) + 
         (4*(-411 + 485*x - 205*x^2 + 88*x^3)*zeta[3])/(27*x) - 
         4*x*H[-1, x]*zeta[3] + (4*(36 + 15*x + 8*x^2)*H[0, x]*zeta[3])/9 + 
         (4*(-110 + 122*x - x^2 + 24*x^3)*H[1, x]*zeta[3])/(9*x) - 
         (32*(2 + x + x^2)*H[2, x]*zeta[3])/(3*x) - 
         (8*(2 + x)*H[0, 0, x]*zeta[3])/3 + (8*(18 - 29*x + 9*x^2)*zeta[2]*
           zeta[3])/(3*x) + Lp^2*((8*(-790 + 791*x - 268*x^2 + 152*x^3))/
            (27*x) - (4*(249 - 6*x + 88*x^2)*H[0, x])/9 + 
           (4*(152 - 152*x + 43*x^2)*H[1, x])/(9*x) + 8*x*H[2, x] + 
           8*x*H[-1, 0, x] + (4*(36 + 9*x + 8*x^2)*H[0, 0, x])/3 - 
           (8*(-22 + 24*x - 9*x^2 + 4*x^3)*H[1, 0, x])/(3*x) - 
           (4*(22 - 22*x + 5*x^2)*H[1, 1, x])/(3*x) + 
           (16*(2 + x^2)*H[2, 0, x])/x - 8*(2 + x)*H[0, 0, 0, x] + 
           (8*(LQ + 2*Lv)*(1 + (1 - x)^2)*zeta[2])/x - 
           (4*(9 + 2*x + 8*x^2 + 4*x^3)*zeta[2])/(3*x) - 
           (16*(1 + x + x^2)*H[0, x]*zeta[2])/x + 
           (4*(1 + (1 + x)^2)*(-4*H[-2, 0, x] + 4*H[-1, -1, 0, x] - 
              2*H[-1, 0, 0, x] + 2*H[-1, x]*zeta[2]))/x + 
           (4*(1 + (1 - x)^2)*(2*H[1, 2, x] + 2*H[2, 1, x] - 2*H[1, 0, 0, 
                x] + 2*H[1, 1, 0, x] + 2*H[1, 1, 1, x] - 2*H[1, x]*zeta[2]))/
            x + (16*(8 - 9*x + 4*x^2)*zeta[3])/x) - 
         ((-861 + 1022*x + 8*x^2 + 196*x^3)*zeta[4])/(6*x) - 
         (14*(1 + x + x^2)*H[0, x]*zeta[4])/x + (LQ + 2*Lv)*
          ((-8*x*zeta[3])/3 + (7*(1 + (1 - x)^2)*zeta[4])/x) + 
         Lp*((-4*(288 + 2389*x - 3203*x^2 + 1904*x^3))/(81*x) + 
           (8*(654 - 231*x + 304*x^2)*H[0, x])/27 + 
           (8*(458 - 458*x + 115*x^2)*H[1, x])/(27*x) + 16*x*H[-2, 0, x] - 
           (4*(249 - 6*x + 88*x^2)*H[0, 0, x])/9 + 
           (16*(-1 + x)*(67 - 17*x + 22*x^2)*H[1, 0, x])/(9*x) - 
           (4*(152 - 152*x + 43*x^2)*H[1, 1, x])/(9*x) - 8*x*H[1, 2, x] - 
           16*x*H[2, 0, x] - 8*x*H[2, 1, x] + (32*(2 + x^2)*H[3, 0, x])/x - 
           16*x*H[-1, -1, 0, x] + 8*x*H[-1, 0, 0, x] + 
           (4*(36 + 9*x + 8*x^2)*H[0, 0, 0, x])/3 - 
           (8*(-22 + 24*x - 9*x^2 + 4*x^3)*H[1, 0, 0, x])/(3*x) + 
           (8*(-44 + 48*x - 15*x^2 + 8*x^3)*H[1, 1, 0, x])/(3*x) + 
           (4*(22 - 22*x + 5*x^2)*H[1, 1, 1, x])/(3*x) + 
           (16*(2 + x^2)*H[2, 0, 0, x])/x - 8*(2 + x)*H[0, 0, 0, 0, x] + 
           (4*(-277 + 317*x - 127*x^2 + 44*x^3)*zeta[2])/(9*x) - 
           8*x*H[-1, x]*zeta[2] + (4*(36 + 15*x + 8*x^2)*H[0, x]*zeta[2])/3 + 
           (4*(-66 + 74*x - 7*x^2 + 16*x^3)*H[1, x]*zeta[2])/(3*x) - 
           (8*(6 + 2*x + 3*x^2)*H[2, x]*zeta[2])/x - 8*(2 + x)*H[0, 0, x]*
            zeta[2] - (8*(-13 + 26*x + 56*x^2 + 8*x^3)*zeta[3])/(9*x) - 
           (32*(1 + x + x^2)*H[0, x]*zeta[3])/(3*x) + (LQ + 2*Lv)*
            (-8*x*zeta[2] + (16*(1 + (1 - x)^2)*zeta[3])/(3*x)) + 
           (4*(1 + (1 + x)^2)*(-8*H[-3, 0, x] + 8*H[-2, -1, 0, x] - 
              4*H[-2, 0, 0, x] + 8*H[-1, -2, 0, x] - 4*H[-1, 2, 0, x] - 
              4*H[2, 1, 0, x] - 8*H[-1, -1, -1, 0, x] + 4*H[-1, -1, 0, 0, 
                x] - 2*H[-1, 0, 0, 0, x] + 4*H[-2, x]*zeta[2] - 
              4*H[-1, -1, x]*zeta[2] - 2*H[-1, 0, x]*zeta[2] + 
              2*H[-1, x]*zeta[3]))/x + (4*(1 + (1 - x)^2)*(-4*H[1, 1, 2, x] - 
              2*H[1, 2, 1, x] - 2*H[2, 1, 1, x] - 2*H[1, 0, 0, 0, x] + 
              2*H[1, 1, 0, 0, x] - 4*H[1, 1, 1, 0, x] - 2*H[1, 1, 1, 1, x] - 
              2*H[1, 0, x]*zeta[2] - 2*H[1, 1, x]*zeta[2] - (16*H[1, x]*
                zeta[3])/3))/x + (2*(110 - 166*x + 55*x^2)*zeta[4])/x) + 
         (4*(1 + (1 + x)^2)*(-8*H[-4, 0, x] + 8*H[-3, -1, 0, x] - 
            4*H[-3, 0, 0, x] + 8*H[-2, -2, 0, x] - 4*H[-2, 2, 0, x] + 
            8*H[-1, -3, 0, x] - 4*H[-1, 3, 0, x] - 4*H[3, 1, 0, x] - 
            8*H[-2, -1, -1, 0, x] + 4*H[-2, -1, 0, 0, x] - 
            2*H[-2, 0, 0, 0, x] - 8*H[-1, -2, -1, 0, x] + 
            4*H[-1, -2, 0, 0, x] - 8*H[-1, -1, -2, 0, x] + 
            4*H[-1, -1, 2, 0, x] - 2*H[-1, 2, 0, 0, x] + 
            4*H[-1, 2, 1, 0, x] - 2*H[2, 1, 0, 0, x] + 4*H[2, 1, 1, 0, x] + 
            8*H[-1, -1, -1, -1, 0, x] - 4*H[-1, -1, -1, 0, 0, x] + 
            2*H[-1, -1, 0, 0, 0, x] - H[-1, 0, 0, 0, 0, x] + 
            4*H[-3, x]*zeta[2] - 4*H[3, x]*zeta[2] - 4*H[-2, -1, x]*zeta[2] - 
            2*H[-2, 0, x]*zeta[2] - 4*H[-1, -2, x]*zeta[2] + 
            4*H[-1, 2, x]*zeta[2] + 4*H[-1, -1, -1, x]*zeta[2] + 
            2*H[-1, -1, 0, x]*zeta[2] - H[-1, 0, 0, x]*zeta[2] + 
            2*H[-2, x]*zeta[3] - 2*H[-1, -1, x]*zeta[3] - 
            (2*H[-1, 0, x]*zeta[3])/3 + 7*H[-1, x]*zeta[4]))/x + 
         (4*(1 + (1 - x)^2)*(4*H[1, 1, 1, 2, x] + 2*H[1, 1, 2, 1, x] + 
            H[1, 2, 1, 1, x] + H[2, 1, 1, 1, x] - H[1, 0, 0, 0, 0, x] + 
            H[1, 1, 0, 0, 0, x] - 2*H[1, 1, 1, 0, 0, x] + 
            4*H[1, 1, 1, 1, 0, x] + H[1, 1, 1, 1, 1, x] + 
            H[1, 2, x]*zeta[2] - H[1, 0, 0, x]*zeta[2] + H[1, 1, 0, x]*
             zeta[2] + H[1, 1, 1, x]*zeta[2] - (2*H[1, 0, x]*zeta[3])/3 + 
            (10*H[1, 1, x]*zeta[3])/3 - (17*H[1, x]*zeta[4])/4))/x + 
         (8*(146 - 161*x + 73*x^2)*zeta[5])/(5*x)))
 
B2baregg0 = 0
 
B2baregg1 = (4*CA*(1 - x))/x + (4*CA*ep*Lp*(1 - x))/x + 
     (CA*ep^2*(1 - x)*(2*Lp^2 + 2*zeta[2]))/x + 
     (CA*ep^3*(1 - x)*((2*Lp^3)/3 + 2*Lp*zeta[2] + (4*zeta[3])/3))/x + 
     (CA*ep^4*(1 - x)*(Lp^4/6 + Lp^2*zeta[2] + (4*Lp*zeta[3])/3 + 
        (9*zeta[4])/4))/x
 
B2baregg2 = (16*CA^2*(1 - x))/(ep^2*x) + CA*Nf*TF*((-32*Lp*(1 - x))/(3*x) + 
       (8*(-17 + 16*x + 3*x^2 + x^3))/(9*x) - (16*H[0, x])/3) + 
     ((-16*CA*Nf*TF*(1 - x))/(3*x) + CF*Nf*TF*((16*(1 - x)*(-2 - 2*x + x^2))/
          (3*x) - 16*H[0, x]) + CA^2*(32*H[0, x] + 
         ((1 - x)*(48*Lp - 24*(LQ + 2*Lv) - 4*(-45 - 4*x + 2*x^2) + 
            48*H[0, x] + 48*H[1, x]))/(3*x)))/ep + 
     CF*Nf*TF*((16*(1 - x)^3)/x + (32*Lp*(1 - x)*(-2 - 2*x + x^2))/(3*x) - 
       32*Lp*H[0, x] - 16*H[0, 0, x]) + 
     CA^2*((4*(-37 + 62*x - 39*x^2 + 11*x^3))/(9*x) + 64*Lp*H[0, x] - 
       (4*(12 + 19*x)*H[0, x])/(3*x) + 16*H[0, 0, x] + 
       ((1 - x)*(Lp*(-48*(LQ + 2*Lv) - 8*(-45 - 4*x + 2*x^2) + 96*H[0, x] + 
            96*H[1, x]) + 48*H[2, x] - 48*zeta[2]))/(3*x)) + 
     ep*(CA*Nf*TF*((16*(-35 + 34*x + 12*x^2 + 10*x^3))/(27*x) + 
         Lp*((16*(-17 + 16*x + 3*x^2 + x^3))/(9*x) - (32*H[0, x])/3) + 
         (8*(2 + x)*(-2 + 3*x)*H[0, x])/(9*(1 - x)) - (8*x*H[1, x])/3 - 
         (16*H[0, 0, x])/3 + ((1 - x)*(-32*Lp^2 - 16*zeta[2]))/(3*x)) + 
       CF*Nf*TF*(-48*H[0, x] - 32*Lp^2*H[0, x] + 
         Lp*((32*(1 - x)^3)/x - 32*H[0, 0, x]) - 16*H[0, 0, 0, x] - 
         16*H[0, x]*zeta[2] + ((1 - x)*(32*Lp^2*(-2 - 2*x + x^2) + 
            16*(-2 - 14*x + 7*x^2) + 16*(-2 - 2*x + x^2)*zeta[2]))/(3*x)) + 
       CA^2*((4*(1135 - 992*x - 231*x^2 + 55*x^3))/(27*x) + 64*Lp^2*H[0, x] - 
         (4*(-36 - 196*x + 232*x^2 + 3*x^3)*H[0, x])/(9*(1 - x)*x) + 
         (4*x*H[1, x])/3 - 32*H[-1, 0, x] - (76*H[0, 0, x])/3 + 
         Lp*((8*(-37 + 62*x - 39*x^2 + 11*x^3))/(9*x) - 
           (8*(12 + 19*x)*H[0, x])/(3*x) + 32*H[0, 0, x]) + 16*H[2, 0, x] + 
         16*H[0, 0, 0, x] + (4*(45 - 53*x - 6*x^2 + 2*x^3)*zeta[2])/(3*x) + 
         32*H[0, x]*zeta[2] + ((1 - x)*(-32*Lp^3 + Lp^2*(-48*(LQ + 2*Lv) - 
              8*(-45 - 4*x + 2*x^2) + 96*H[0, x] + 96*H[1, x]) - 48*H[2, x] - 
            48*H[-1, 0, x] + 48*H[1, 0, x] - 48*H[1, 2, x] - 48*H[2, 1, x] + 
            Lp*(96*H[2, x] - 144*zeta[2]) - 24*(LQ + 2*Lv)*zeta[2] + 
            48*H[0, x]*zeta[2] + 96*H[1, x]*zeta[2]))/(3*x) + 
         (32*(-5 + 8*x)*zeta[3])/(3*x))) + 
     ep^2*(CA*Nf*TF*((8*(-473 + 514*x + 129*x^2 + 211*x^3))/(81*x) + 
         Lp^2*((16*(-17 + 16*x + 3*x^2 + x^3))/(9*x) - (32*H[0, x])/3) + 
         (88*(2 + x)*(-2 + 3*x)*H[0, x])/(27*(1 - x)) - 
         (8*(6 - 6*x + 11*x^2)*H[1, x])/(9*x) + 
         Lp*((32*(-35 + 34*x + 12*x^2 + 10*x^3))/(27*x) + 
           (16*(2 + x)*(-2 + 3*x)*H[0, x])/(9*(1 - x)) - (16*x*H[1, x])/3 - 
           (32*H[0, 0, x])/3) + (8*(2 + x)*(-2 + 3*x)*H[0, 0, x])/
          (9*(1 - x)) + (8*x*H[1, 1, x])/3 - (16*H[0, 0, 0, x])/3 + 
         (8*(-17 + 16*x + 3*x^2 + x^3)*zeta[2])/(9*x) - (16*H[0, x]*zeta[2])/
          3 + ((1 - x)*((-64*Lp^3)/3 - 32*Lp*zeta[2] - (32*zeta[3])/3))/
          (3*x)) + CF*Nf*TF*(-64*H[0, x] - (64*Lp^3*H[0, x])/3 + 
         Lp^2*((32*(1 - x)^3)/x - 32*H[0, 0, x]) - 48*H[0, 0, x] - 
         16*H[0, 0, 0, 0, x] + (16*(1 - x)^3*zeta[2])/x - 
         16*H[0, 0, x]*zeta[2] + Lp*(-96*H[0, x] - 32*H[0, 0, 0, x] - 
           32*H[0, x]*zeta[2]) - (32*H[0, x]*zeta[3])/3 + 
         ((1 - x)*((64*Lp^3*(-2 - 2*x + x^2))/3 + 48*(1 - 10*x + 5*x^2) + 
            Lp*(32*(-2 - 14*x + 7*x^2) + 32*(-2 - 2*x + x^2)*zeta[2]) + 
            (32*(-2 - 2*x + x^2)*zeta[3])/3))/(3*x)) + 
       CA^2*((4*(155 + 662*x - 1353*x^2 + 281*x^3))/(81*x) + 
         (128*Lp^3*H[0, x])/3 - (16*(27 + 100*x - 127*x^2 + 6*x^3)*H[0, x])/
          (27*(1 - x)*x) + (8*(3 - 3*x + 4*x^2)*H[1, x])/(9*x) - 
         64*H[-2, 0, x] - 32*H[-1, 0, x] - (4*(-232 + 232*x + 3*x^2)*
           H[0, 0, x])/(9*(1 - x)) + Lp^2*((8*(-37 + 62*x - 39*x^2 + 11*x^3))/
            (9*x) - (8*(12 + 19*x)*H[0, x])/(3*x) + 32*H[0, 0, x]) - 
         (4*x*H[1, 1, x])/3 + (32*H[2, 0, x])/x + 32*H[3, 0, x] + 
         64*H[-1, -1, 0, x] - 32*H[-1, 0, 0, x] - (76*H[0, 0, 0, x])/3 + 
         16*H[2, 0, 0, x] + 16*H[0, 0, 0, 0, x] + 
         (4*(35 - 46*x - 39*x^2 + 11*x^3)*zeta[2])/(9*x) + 
         32*H[-1, x]*zeta[2] - (4*(12 + 19*x)*H[0, x]*zeta[2])/(3*x) + 
         16*H[0, 0, x]*zeta[2] + (8*(9 - 23*x - 6*x^2 + 2*x^3)*zeta[3])/
          (9*x) + (64*H[0, x]*zeta[3])/3 + 
         Lp*((8*(1135 - 992*x - 231*x^2 + 55*x^3))/(27*x) - 
           (8*(-36 - 196*x + 232*x^2 + 3*x^3)*H[0, x])/(9*(1 - x)*x) + 
           (8*x*H[1, x])/3 - 64*H[-1, 0, x] - (152*H[0, 0, x])/3 + 
           32*H[2, 0, x] + 32*H[0, 0, 0, x] + (8*(45 - 53*x - 6*x^2 + 2*x^3)*
             zeta[2])/(3*x) + 64*H[0, x]*zeta[2] + (32*(-11 + 17*x)*zeta[3])/
            (3*x)) + ((1 - x)*(-32*Lp^4 + Lp^3*(-32*(LQ + 2*Lv) - 
              (16*(-45 - 4*x + 2*x^2))/3 + 64*H[0, x] + 64*H[1, x]) + 
            48*H[2, x] - 96*H[-2, 0, x] - 48*H[-1, 0, x] + 144*H[1, 0, x] + 
            48*H[1, 2, x] + 48*H[2, 1, x] + 96*H[-1, -1, 0, x] - 
            48*H[-1, 0, 0, x] + 48*H[1, 0, 0, x] + 48*H[1, 1, 0, x] + 
            96*H[1, 1, 2, x] + 48*H[1, 2, 1, x] + 48*H[2, 1, 1, x] + 
            Lp^2*(96*H[2, x] - 192*zeta[2]) + 48*H[-1, x]*zeta[2] + 
            48*H[2, x]*zeta[2] - 96*H[1, 1, x]*zeta[2] + 
            Lp*(-96*H[2, x] - 96*H[-1, 0, x] + 96*H[1, 0, x] - 
              96*H[1, 2, x] - 96*H[2, 1, x] - 48*(LQ + 2*Lv)*zeta[2] + 
              96*H[0, x]*zeta[2] + 192*H[1, x]*zeta[2]) - 16*(LQ + 2*Lv)*
             zeta[3] + 32*H[0, x]*zeta[3] + 176*H[1, x]*zeta[3]))/(3*x) + 
         (12*(-15 + 19*x)*zeta[4])/x))
 
B2baregq0 = 0
 
B2baregq1 = (4*CF*(1 - x))/x + (4*CF*ep*Lp*(1 - x))/x + 
     (CF*ep^2*(1 - x)*(2*Lp^2 + 2*zeta[2]))/x + 
     (CF*ep^3*(1 - x)*((2*Lp^3)/3 + 2*Lp*zeta[2] + (4*zeta[3])/3))/x + 
     (CF*ep^4*(1 - x)*(Lp^4/6 + Lp^2*zeta[2] + (4*Lp*zeta[3])/3 + 
        (9*zeta[4])/4))/x
 
B2baregq2 = (16*CA*CF*(1 - x))/(ep^2*x) + 
     (CF*Nf*TF*(1 - x)*(-64/3 - 64*Lp + 32*H[1, x]))/(3*x) + 
     ((-32*CF*Nf*TF*(1 - x))/(3*x) + CA*CF*(32*H[0, x] + 
         ((1 - x)*(48*Lp - 24*(LQ + 2*Lv) + 4*(43 + 3*x) + 48*H[0, x]))/
          (3*x)) + CF^2*(-4*(1 - x) - 8*H[0, x] + (16*(1 - x)*H[1, x])/x))/
      ep + CF^2*(-8*(1 - x) + Lp*(-8*(1 - x) - 16*H[0, x]) + 20*H[0, x] - 
       8*H[0, 0, x] + ((1 - x)*(24*H[1, x] + 96*Lp*H[1, x] - 48*H[1, 1, x]))/
        (3*x)) + CA*CF*(64*Lp*H[0, x] - (8*(2 + 5*x)*H[0, x])/x + 
       16*H[0, 0, x] + ((1 - x)*((8*(-11 + 9*x))/3 + 
          Lp*(-48*(LQ + 2*Lv) + 8*(43 + 3*x) + 96*H[0, x]) - 40*H[1, x] + 
          48*H[2, x] + 48*H[1, 1, x] - 48*zeta[2]))/(3*x)) + 
     ep*((CF*Nf*TF*(1 - x)*(-704/9 - 64*Lp^2 + (64*H[1, x])/3 + 
          Lp*(-128/3 + 64*H[1, x]) - 32*H[1, 1, x] - 32*zeta[2]))/(3*x) + 
       CF^2*(-16*(1 - x) + Lp^2*(-8*(1 - x) - 16*H[0, x]) + 
         Lp*(-16*(1 - x) + 40*H[0, x] - 16*H[0, 0, x]) + 20*H[0, 0, x] - 
         8*H[0, 0, 0, x] - 4*(1 - x)*zeta[2] - 8*H[0, x]*zeta[2] + 
         ((1 - x)*(168*H[1, x] + 96*Lp^2*H[1, x] + 
            Lp*(48*H[1, x] - 96*H[1, 1, x]) - 24*H[1, 1, x] + 
            48*H[1, 1, 1, x] + 48*H[1, x]*zeta[2]))/(3*x)) + 
       CA*CF*(64*Lp^2*H[0, x] + (16*(1 + 5*x)*H[0, x])/x - 32*H[-1, 0, x] - 
         40*H[0, 0, x] + Lp*((-16*(2 + 5*x)*H[0, x])/x + 32*H[0, 0, x]) + 
         16*H[2, 0, x] + 16*H[0, 0, 0, x] - (4*(-43 + 52*x + 3*x^2)*zeta[2])/
          (3*x) + 32*H[0, x]*zeta[2] + 
         ((1 - x)*(-32*Lp^3 + (8*(545 + 54*x))/9 + Lp^2*(-48*(LQ + 2*Lv) + 
              8*(43 + 3*x) + 96*H[0, x]) - (488*H[1, x])/3 - 48*H[2, x] - 
            48*H[-1, 0, x] + 48*H[1, 0, x] + 40*H[1, 1, x] - 48*H[1, 2, x] - 
            48*H[2, 1, x] - 48*H[1, 1, 1, x] + Lp*((16*(-11 + 9*x))/3 - 
              80*H[1, x] + 96*H[2, x] + 96*H[1, 1, x] - 144*zeta[2]) - 
            24*(LQ + 2*Lv)*zeta[2] + 48*H[0, x]*zeta[2] + 
            48*H[1, x]*zeta[2]))/(3*x) + (32*(-5 + 8*x)*zeta[3])/(3*x))) + 
     ep^2*((CF*Nf*TF*(1 - x)*(-3136/27 - (128*Lp^3)/3 + (704*H[1, x])/9 + 
          Lp^2*(-128/3 + 64*H[1, x]) - (64*H[1, 1, x])/3 + 32*H[1, 1, 1, x] + 
          Lp*(-1408/9 + (128*H[1, x])/3 - 64*H[1, 1, x] - 64*zeta[2]) - 
          (64*zeta[2])/3 + 32*H[1, x]*zeta[2] - (64*zeta[3])/3))/(3*x) + 
       CF^2*(-32*(1 - x) + Lp^3*((-16*(1 - x))/3 - (32*H[0, x])/3) + 
         40*H[0, x] + Lp^2*(-16*(1 - x) + 40*H[0, x] - 16*H[0, 0, x]) + 
         20*H[0, 0, 0, x] - 8*H[0, 0, 0, 0, x] - 8*(1 - x)*zeta[2] + 
         20*H[0, x]*zeta[2] - 8*H[0, 0, x]*zeta[2] + 
         Lp*(-32*(1 - x) + 40*H[0, 0, x] - 16*H[0, 0, 0, x] - 
           8*(1 - x)*zeta[2] - 16*H[0, x]*zeta[2]) - (8*(1 - x)*zeta[3])/3 - 
         (16*H[0, x]*zeta[3])/3 + ((1 - x)*(216*H[1, x] + 64*Lp^3*H[1, x] + 
            Lp^2*(48*H[1, x] - 96*H[1, 1, x]) - 168*H[1, 1, x] + 
            24*H[1, 1, 1, x] - 48*H[1, 1, 1, 1, x] + 24*H[1, x]*zeta[2] - 
            48*H[1, 1, x]*zeta[2] + Lp*(336*H[1, x] - 48*H[1, 1, x] + 
              96*H[1, 1, 1, x] + 96*H[1, x]*zeta[2]) + 32*H[1, x]*zeta[3]))/
          (3*x)) + CA*CF*((128*Lp^3*H[0, x])/3 - (16*(1 + 8*x)*H[0, x])/x - 
         64*H[-2, 0, x] - 32*H[-1, 0, x] + 80*H[0, 0, x] + 
         Lp^2*((-16*(2 + 5*x)*H[0, x])/x + 32*H[0, 0, x]) + 
         (32*H[2, 0, x])/x + 32*H[3, 0, x] + 64*H[-1, -1, 0, x] - 
         32*H[-1, 0, 0, x] - 40*H[0, 0, 0, x] + 16*H[2, 0, 0, x] + 
         16*H[0, 0, 0, 0, x] - (8*(-25 + 34*x + 9*x^2)*zeta[2])/(9*x) + 
         32*H[-1, x]*zeta[2] - (8*(2 + 5*x)*H[0, x]*zeta[2])/x + 
         16*H[0, 0, x]*zeta[2] - (8*(-7 + 22*x + 3*x^2)*zeta[3])/(9*x) + 
         (64*H[0, x]*zeta[3])/3 + Lp*((32*(1 + 5*x)*H[0, x])/x - 
           64*H[-1, 0, x] - 80*H[0, 0, x] + 32*H[2, 0, x] + 
           32*H[0, 0, 0, x] - (8*(-43 + 52*x + 3*x^2)*zeta[2])/(3*x) + 
           64*H[0, x]*zeta[2] + (32*(-11 + 17*x)*zeta[3])/(3*x)) + 
         ((1 - x)*(-32*Lp^4 + (8*(145 + 324*x))/27 + 
            Lp^3*(-32*(LQ + 2*Lv) + (16*(43 + 3*x))/3 + 64*H[0, x]) - 
            (2200*H[1, x])/9 + 48*H[2, x] - 96*H[-2, 0, x] - 48*H[-1, 0, x] + 
            144*H[1, 0, x] + (488*H[1, 1, x])/3 + 48*H[1, 2, x] + 
            48*H[2, 1, x] + 96*H[-1, -1, 0, x] - 48*H[-1, 0, 0, x] + 
            48*H[1, 0, 0, x] + 48*H[1, 1, 0, x] - 40*H[1, 1, 1, x] + 
            96*H[1, 1, 2, x] + 48*H[1, 2, 1, x] + 48*H[2, 1, 1, x] + 
            48*H[1, 1, 1, 1, x] + Lp^2*((16*(-11 + 9*x))/3 - 80*H[1, x] + 
              96*H[2, x] + 96*H[1, 1, x] - 192*zeta[2]) + 
            48*H[-1, x]*zeta[2] - 40*H[1, x]*zeta[2] + 48*H[2, x]*zeta[2] - 
            48*H[1, 1, x]*zeta[2] + Lp*((16*(545 + 54*x))/9 - 
              (976*H[1, x])/3 - 96*H[2, x] - 96*H[-1, 0, x] + 96*H[1, 0, x] + 
              80*H[1, 1, x] - 96*H[1, 2, x] - 96*H[2, 1, x] - 
              96*H[1, 1, 1, x] - 48*(LQ + 2*Lv)*zeta[2] + 96*H[0, x]*zeta[
                2] + 96*H[1, x]*zeta[2]) - 16*(LQ + 2*Lv)*zeta[3] + 
            32*H[0, x]*zeta[3] + 144*H[1, x]*zeta[3]))/(3*x) + 
         (12*(-15 + 19*x)*zeta[4])/x))

